Downfolding approaches to electron-ion coupling: Constrained density-functional perturbation theory for molecules

Constrained electronic-structure theories enable the construction of effective low-energy models consisting of partially dressed particles. However, the interpretation and physical content of these theories is not straightforward. Here, we carefully explore the properties of downfolding theories for electron-ion problems, in particular constrained density-functional perturbation theory (cDFPT). We show that the dipole selection rules determine whether the partially dressed phonons satisfy Goldstone's theorem, and we prove that electronic screening always lowers the phonon frequencies. We illustrate the theory with cDFPT calculations for minimal example systems: the nitrogen and benzene molecule as well as graphene.

==> anc/C2/DFPT.ph <==
  1    2  4  4.6487263  0.0000000  6.0975610  0.0000000  0.0000000  0.0000000
           1  'C  '    10937.330917303900     
    1    1     -0.0000000001      0.5773502692      0.0000000000
    2    1      0.5000000001      0.2886751346      0.0000000000
 T
          8.912536917293         -0.000000000000          0.000000000000
         -0.000000000000          8.912536917292         -0.000000000000
          0.000000000000          0.000000000000          1.160547827775
    1
      0.0071599     -0.0000000     -0.0000000
      0.0000000      0.0071599      0.0000000
      0.0000000      0.0000000      0.0000333
    2
      0.0071599      0.0000000      0.0000000
      0.0000000      0.0071599      0.0000000
     -0.0000000     -0.0000000      0.0000333
   8   8   1
   1   1   1   1
   1   1   1   1.30231219396E+00
   2   1   1  -9.69392514168E-02
   3   1   1  -2.06574325771E-03
   4   1   1  -1.00756322269E-03
   5   1   1  -9.52167378269E-04
   6   1   1  -1.00756322269E-03
   7   1   1  -2.06574325771E-03
   8   1   1  -9.69392514168E-02
   1   2   1   1.73499911753E-02
   2   2   1   1.73499911753E-02
   3   2   1  -8.66742267257E-03
   4   2   1  -2.39825020402E-03
   5   2   1  -2.85245359028E-04
   6   2   1  -2.85245359028E-04
   7   2   1  -2.39825020402E-03
   8   2   1  -8.66742267257E-03
   1   3   1   3.82242536913E-03
   2   3   1  -2.01366864630E-03
   3   3   1   3.82242536913E-03
   4   3   1  -2.51477703413E-05
   5   3   1  -1.25850238531E-03
   6   3   1  -9.13695558457E-04
   7   3   1  -1.25850238531E-03
   8   3   1  -2.51477703413E-05
   1   4   1  -1.76341537313E-04
   2   4   1   6.08822329838E-04
   3   4   1   6.08822329838E-04
   4   4   1  -1.76341537313E-04
   5   4   1   1.85012679788E-04
   6   4   1  -1.48372744986E-04
   7   4   1  -1.48372744986E-04
   8   4   1   1.85012679788E-04
   1   5   1   1.94230544006E-05
   2   5   1   2.53214222218E-04
   3   5   1  -1.09695873845E-04
   4   5   1   2.53214222218E-04
   5   5   1   1.94230544007E-05
   6   5   1   2.53214222218E-04
   7   5   1  -1.09695873845E-04
   8   5   1   2.53214222218E-04
   1   6   1  -1.76341537313E-04
   2   6   1   1.85012679788E-04
   3   6   1  -1.48372744986E-04
   4   6   1  -1.48372744986E-04
   5   6   1   1.85012679788E-04
   6   6   1  -1.76341537313E-04
   7   6   1   6.08822329838E-04
   8   6   1   6.08822329838E-04
   1   7   1   3.82242536913E-03
   2   7   1  -2.51477703413E-05
   3   7   1  -1.25850238531E-03
   4   7   1  -9.13695558457E-04
   5   7   1  -1.25850238531E-03
   6   7   1  -2.51477703413E-05
   7   7   1   3.82242536913E-03
   8   7   1  -2.01366864630E-03
   1   8   1   1.73499911753E-02
   2   8   1  -8.66742267257E-03
   3   8   1  -2.39825020402E-03
   4   8   1  -2.85245359028E-04
   5   8   1  -2.85245359028E-04
   6   8   1  -2.39825020402E-03
   7   8   1  -8.66742267257E-03
   8   8   1   1.73499911753E-02
   1   1   1   2
   1   1   1  -4.55717520471E-01
   2   1   1  -4.55717520799E-01
   3   1   1   3.80645926923E-03
   4   1   1  -1.52231639941E-04
   5   1   1   8.74669807264E-04
   6   1   1   8.74669510044E-04
   7   1   1  -1.52231633092E-04
   8   1   1   3.80645990108E-03
   1   2   1   1.41285427244E-02
   2   2   1  -4.08639050179E-02
   3   2   1   1.41285429105E-02
   4   2   1   6.70890612519E-03
   5   2   1   8.80808409987E-04
   6   2   1   2.01109775913E-04
   7   2   1   8.80809107731E-04
   8   2   1   6.70890613351E-03
   1   3   1  -1.57179816590E-03
   2   3   1  -1.75137064625E-03
   3   3   1  -1.75137018143E-03
   4   3   1  -1.57179880039E-03
   5   3   1   1.61938779821E-03
   6   3   1   1.28021914121E-03
   7   3   1   1.28021805140E-03
   8   3   1   1.61938780770E-03
   1   4   1  -1.43064614754E-04
   2   4   1   6.11590350448E-04
   3   4   1  -2.42537601969E-03
   4   4   1   6.11589836177E-04
   5   4   1  -1.43064669486E-04
   6   4   1   4.18568702281E-05
   7   4   1   5.71073695437E-04
   8   4   1   4.18582683829E-05
   1   5   1  -5.95764881183E-05
   2   5   1  -1.61298566474E-04
   3   5   1  -2.91454348511E-04
   4   5   1  -2.91454386791E-04
   5   5   1  -1.61299134587E-04
   6   5   1  -5.95764312310E-05
   7   5   1   2.78274712364E-05
   8   5   1   2.78268845162E-05
   1   6   1  -9.70247360744E-04
   2   6   1  -1.27697245785E-04
   3   6   1  -4.60979124912E-05
   4   6   1  -1.60784664149E-04
   5   6   1  -4.60964725185E-05
   6   6   1  -1.27696612175E-04
   7   6   1  -9.70246804655E-04
   8   6   1  -2.21844078917E-04
   1   7   1  -1.21881077015E-02
   2   7   1  -1.48693925716E-03
   3   7   1   6.05846424857E-04
   4   7   1   8.32843480070E-04
   5   7   1   8.32843040130E-04
   6   7   1   6.05845878176E-04
   7   7   1  -1.48693917884E-03
   8   7   1  -1.21881075165E-02
   1   8   1  -2.19315914627E-01
   2   8   1   2.88454583837E-03
   3   8   1   4.49611405374E-03
   4   8   1   7.34815703033E-04
   5   8   1   1.40953018039E-04
   6   8   1   7.34816084897E-04
   7   8   1   4.49611358552E-03
   8   8   1   2.88454533635E-03
   1   1   2   1
   1   1   1  -4.55717520471E-01
   2   1   1   3.80645990108E-03
   3   1   1  -1.52231633092E-04
   4   1   1   8.74669510044E-04
   5   1   1   8.74669807264E-04
   6   1   1  -1.52231639941E-04
   7   1   1   3.80645926923E-03
   8   1   1  -4.55717520799E-01
   1   2   1  -2.19315914627E-01
   2   2   1   2.88454533635E-03
   3   2   1   4.49611358552E-03
   4   2   1   7.34816084897E-04
   5   2   1   1.40953018039E-04
   6   2   1   7.34815703033E-04
   7   2   1   4.49611405374E-03
   8   2   1   2.88454583837E-03
   1   3   1  -1.21881077015E-02
   2   3   1  -1.21881075165E-02
   3   3   1  -1.48693917884E-03
   4   3   1   6.05845878176E-04
   5   3   1   8.32843040130E-04
   6   3   1   8.32843480070E-04
   7   3   1   6.05846424857E-04
   8   3   1  -1.48693925716E-03
   1   4   1  -9.70247360744E-04
   2   4   1  -2.21844078917E-04
   3   4   1  -9.70246804655E-04
   4   4   1  -1.27696612175E-04
   5   4   1  -4.60964725185E-05
   6   4   1  -1.60784664149E-04
   7   4   1  -4.60979124912E-05
   8   4   1  -1.27697245785E-04
   1   5   1  -5.95764881183E-05
   2   5   1   2.78268845162E-05
   3   5   1   2.78274712364E-05
   4   5   1  -5.95764312310E-05
   5   5   1  -1.61299134587E-04
   6   5   1  -2.91454386791E-04
   7   5   1  -2.91454348511E-04
   8   5   1  -1.61298566474E-04
   1   6   1  -1.43064614754E-04
   2   6   1   4.18582683829E-05
   3   6   1   5.71073695437E-04
   4   6   1   4.18568702281E-05
   5   6   1  -1.43064669486E-04
   6   6   1   6.11589836177E-04
   7   6   1  -2.42537601969E-03
   8   6   1   6.11590350448E-04
   1   7   1  -1.57179816590E-03
   2   7   1   1.61938780770E-03
   3   7   1   1.28021805140E-03
   4   7   1   1.28021914121E-03
   5   7   1   1.61938779821E-03
   6   7   1  -1.57179880039E-03
   7   7   1  -1.75137018143E-03
   8   7   1  -1.75137064625E-03
   1   8   1   1.41285427244E-02
   2   8   1   6.70890613351E-03
   3   8   1   8.80809107731E-04
   4   8   1   2.01109775913E-04
   5   8   1   8.80808409987E-04
   6   8   1   6.70890612519E-03
   7   8   1   1.41285429105E-02
   8   8   1  -4.08639050179E-02
   1   1   2   2
   1   1   1   1.30231219396E+00
   2   1   1  -9.69392514168E-02
   3   1   1  -2.06574325771E-03
   4   1   1  -1.00756322269E-03
   5   1   1  -9.52167378269E-04
   6   1   1  -1.00756322269E-03
   7   1   1  -2.06574325771E-03
   8   1   1  -9.69392514168E-02
   1   2   1   1.73499911753E-02
   2   2   1   1.73499911753E-02
   3   2   1  -8.66742267257E-03
   4   2   1  -2.39825020402E-03
   5   2   1  -2.85245359028E-04
   6   2   1  -2.85245359028E-04
   7   2   1  -2.39825020402E-03
   8   2   1  -8.66742267257E-03
   1   3   1   3.82242536913E-03
   2   3   1  -2.01366864630E-03
   3   3   1   3.82242536913E-03
   4   3   1  -2.51477703413E-05
   5   3   1  -1.25850238531E-03
   6   3   1  -9.13695558457E-04
   7   3   1  -1.25850238531E-03
   8   3   1  -2.51477703413E-05
   1   4   1  -1.76341537313E-04
   2   4   1   6.08822329838E-04
   3   4   1   6.08822329838E-04
   4   4   1  -1.76341537313E-04
   5   4   1   1.85012679788E-04
   6   4   1  -1.48372744986E-04
   7   4   1  -1.48372744986E-04
   8   4   1   1.85012679788E-04
   1   5   1   1.94230544006E-05
   2   5   1   2.53214222218E-04
   3   5   1  -1.09695873845E-04
   4   5   1   2.53214222218E-04
   5   5   1   1.94230544007E-05
   6   5   1   2.53214222218E-04
   7   5   1  -1.09695873845E-04
   8   5   1   2.53214222218E-04
   1   6   1  -1.76341537313E-04
   2   6   1   1.85012679788E-04
   3   6   1  -1.48372744986E-04
   4   6   1  -1.48372744986E-04
   5   6   1   1.85012679788E-04
   6   6   1  -1.76341537313E-04
   7   6   1   6.08822329838E-04
   8   6   1   6.08822329838E-04
   1   7   1   3.82242536913E-03
   2   7   1  -2.51477703413E-05
   3   7   1  -1.25850238531E-03
   4   7   1  -9.13695558457E-04
   5   7   1  -1.25850238531E-03
   6   7   1  -2.51477703413E-05
   7   7   1   3.82242536913E-03
   8   7   1  -2.01366864630E-03
   1   8   1   1.73499911753E-02
   2   8   1  -8.66742267257E-03
   3   8   1  -2.39825020402E-03
   4   8   1  -2.85245359028E-04
   5   8   1  -2.85245359028E-04
   6   8   1  -2.39825020402E-03
   7   8   1  -8.66742267257E-03
   8   8   1   1.73499911753E-02
   1   2   1   1
   1   1   1  -2.21177243187E-17
   2   1   1   5.91692479360E-03
   3   1   1  -6.75787500000E-05
   4   1   1  -4.31893956401E-04
   5   1   1  -2.02745806255E-17
   6   1   1   4.31893956401E-04
   7   1   1   6.75787500000E-05
   8   1   1  -5.91692479360E-03
   1   2   1   7.19018495798E-02
   2   2   1  -7.19018495798E-02
   3   2   1  -3.84154691576E-03
   4   2   1   1.62322203164E-03
   5   2   1   2.16860235445E-04
   6   2   1  -2.16860235445E-04
   7   2   1  -1.62322203164E-03
   8   2   1   3.84154691576E-03
   1   3   1   3.33195774740E-03
   2   3   1   1.17093834628E-17
   3   3   1  -3.33195774740E-03
   4   3   1  -3.72537931173E-03
   5   3   1  -6.63263742970E-04
   6   3   1  -1.13841228111E-17
   7   3   1   6.63263742970E-04
   8   3   1   3.72537931173E-03
   1   4   1   4.80131708576E-05
   2   4   1   3.35935617217E-03
   3   4   1  -3.35935617217E-03
   4   4   1  -4.80131708576E-05
   5   4   1  -5.67115304072E-04
   6   4   1  -4.41858555026E-04
   7   4   1   4.41858555026E-04
   8   4   1   5.67115304072E-04
   1   5   1   5.60948877207E-04
   2   5   1   5.27739914518E-04
   3   5   1   1.08420217249E-19
   4   5   1  -5.27739914518E-04
   5   5   1  -5.60948877207E-04
   6   5   1  -1.52686645177E-05
   7   5   1   0.00000000000E+00
   8   5   1   1.52686645177E-05
   1   6   1   9.11801083660E-04
   2   6   1   5.46440540725E-05
   3   6   1   4.41858555026E-04
   4   6   1  -4.41858555026E-04
   5   6   1  -5.46440540725E-05
   6   6   1  -9.11801083660E-04
   7   6   1   6.19134170237E-04
   8   6   1  -6.19134170237E-04
   1   7   1   3.46711524740E-03
   2   7   1  -2.53111030675E-04
   3   7   1   6.63263742970E-04
   4   7   1  -1.17093834628E-17
   5   7   1  -6.63263742970E-04
   6   7   1   2.53111030675E-04
   7   7   1  -3.46711524740E-03
   8   7   1   1.30104260698E-17
   1   8   1   6.00679999926E-02
   2   8   1   3.84154691576E-03
   3   8   1   2.35526831076E-03
   4   8   1   2.95611014555E-04
   5   8   1  -2.95611014555E-04
   6   8   1  -2.35526831076E-03
   7   8   1  -3.84154691576E-03
   8   8   1  -6.00679999926E-02
   1   2   1   2
   1   1   1   1.36486530747E-01
   2   1   1  -1.36486531257E-01
   3   1   1   1.51939253315E-02
   4   1   1  -3.47304538884E-04
   5   1   1  -4.82028402329E-05
   6   1   1   4.82033499417E-05
   7   1   1   3.47305598555E-04
   8   1   1  -1.51939263911E-02
   1   2   1  -9.23446793581E-03
   2   2   1  -4.73156734970E-10
   3   2   1   9.23446749242E-03
   4   2   1   4.00147021240E-03
   5   2   1   9.18888211606E-04
   6   2   1   4.73156726425E-10
   7   2   1  -9.18887768212E-04
   8   2   1  -4.00147021240E-03
   1   3   1  -4.72282332352E-04
   2   3   1  -3.45431724111E-03
   3   3   1   3.45431754440E-03
   4   3   1   4.72281780250E-04
   5   3   1   4.92469930536E-04
   6   3   1   4.09425440744E-04
   7   3   1  -4.09425744034E-04
   8   3   1  -4.92469378433E-04
   1   4   1  -5.39387221937E-04
   2   4   1  -4.97972122265E-04
   3   4   1  -2.31441787461E-10
   4   4   1   4.97971411038E-04
   5   4   1   5.39387221937E-04
   6   4   1   9.19448369551E-05
   7   4   1   2.31441790090E-10
   8   4   1  -9.19441257275E-05
   1   5   1  -5.87589864029E-04
   2   5   1  -1.74505673090E-04
   3   5   1  -5.07456101300E-04
   4   5   1   5.07456703745E-04
   5   5   1   1.74505854728E-04
   6   5   1   5.87589682392E-04
   7   5   1  -4.26418624962E-04
   8   5   1   4.26418022516E-04
   1   6   1  -8.19587490011E-04
   2   6   1  -7.11451826365E-05
   3   6   1  -6.49113035774E-04
   4   6   1   4.66833912673E-10
   5   6   1   6.49113382162E-04
   6   6   1   7.11451826365E-05
   7   6   1   8.19587143623E-04
   8   6   1  -4.66833906167E-10
   1   7   1   5.95945783656E-03
   2   7   1  -3.60698650353E-03
   3   7   1  -1.75007646444E-03
   4   7   1  -1.41657275307E-04
   5   7   1   1.41656936971E-04
   6   7   1   1.75007650043E-03
   7   7   1   3.60698646753E-03
   8   7   1  -5.95945749822E-03
   1   8   1   1.98140667990E-10
   2   8   1  -2.52581805040E-02
   3   8   1  -1.52668691689E-04
   4   8   1   4.26827748375E-04
   5   8   1  -1.98140636765E-10
   6   8   1  -4.26828234239E-04
   7   8   1   1.52668691689E-04
   8   8   1   2.52581809898E-02
   1   2   2   1
   1   1   1   1.36486530747E-01
   2   1   1  -1.51939263911E-02
   3   1   1   3.47305598555E-04
   4   1   1   4.82033499417E-05
   5   1   1  -4.82028402329E-05
   6   1   1  -3.47304538884E-04
   7   1   1   1.51939253315E-02
   8   1   1  -1.36486531257E-01
   1   2   1   1.98140667990E-10
   2   2   1   2.52581809898E-02
   3   2   1   1.52668691689E-04
   4   2   1  -4.26828234239E-04
   5   2   1  -1.98140636765E-10
   6   2   1   4.26827748375E-04
   7   2   1  -1.52668691689E-04
   8   2   1  -2.52581805040E-02
   1   3   1   5.95945783656E-03
   2   3   1  -5.95945749822E-03
   3   3   1   3.60698646753E-03
   4   3   1   1.75007650043E-03
   5   3   1   1.41656936971E-04
   6   3   1  -1.41657275307E-04
   7   3   1  -1.75007646444E-03
   8   3   1  -3.60698650353E-03
   1   4   1  -8.19587490011E-04
   2   4   1  -4.66833906167E-10
   3   4   1   8.19587143623E-04
   4   4   1   7.11451826365E-05
   5   4   1   6.49113382162E-04
   6   4   1   4.66833912673E-10
   7   4   1  -6.49113035774E-04
   8   4   1  -7.11451826365E-05
   1   5   1  -5.87589864029E-04
   2   5   1   4.26418022516E-04
   3   5   1  -4.26418624962E-04
   4   5   1   5.87589682392E-04
   5   5   1   1.74505854728E-04
   6   5   1   5.07456703745E-04
   7   5   1  -5.07456101300E-04
   8   5   1  -1.74505673090E-04
   1   6   1  -5.39387221937E-04
   2   6   1  -9.19441257275E-05
   3   6   1   2.31441790090E-10
   4   6   1   9.19448369551E-05
   5   6   1   5.39387221937E-04
   6   6   1   4.97971411038E-04
   7   6   1  -2.31441787461E-10
   8   6   1  -4.97972122265E-04
   1   7   1  -4.72282332352E-04
   2   7   1  -4.92469378433E-04
   3   7   1  -4.09425744034E-04
   4   7   1   4.09425440744E-04
   5   7   1   4.92469930536E-04
   6   7   1   4.72281780250E-04
   7   7   1   3.45431754440E-03
   8   7   1  -3.45431724111E-03
   1   8   1  -9.23446793581E-03
   2   8   1  -4.00147021240E-03
   3   8   1  -9.18887768212E-04
   4   8   1   4.73156726425E-10
   5   8   1   9.18888211606E-04
   6   8   1   4.00147021240E-03
   7   8   1   9.23446749242E-03
   8   8   1  -4.73156734970E-10
   1   2   2   2
   1   1   1  -2.21177243187E-17
   2   1   1  -5.91692479360E-03
   3   1   1   6.75787500000E-05
   4   1   1   4.31893956401E-04
   5   1   1  -2.02745806255E-17
   6   1   1  -4.31893956401E-04
   7   1   1  -6.75787500000E-05
   8   1   1   5.91692479360E-03
   1   2   1   6.00679999926E-02
   2   2   1  -6.00679999926E-02
   3   2   1  -3.84154691576E-03
   4   2   1  -2.35526831076E-03
   5   2   1  -2.95611014555E-04
   6   2   1   2.95611014555E-04
   7   2   1   2.35526831076E-03
   8   2   1   3.84154691576E-03
   1   3   1   3.46711524740E-03
   2   3   1   1.30104260698E-17
   3   3   1  -3.46711524740E-03
   4   3   1   2.53111030675E-04
   5   3   1  -6.63263742970E-04
   6   3   1  -1.17093834628E-17
   7   3   1   6.63263742970E-04
   8   3   1  -2.53111030675E-04
   1   4   1   9.11801083660E-04
   2   4   1  -6.19134170237E-04
   3   4   1   6.19134170237E-04
   4   4   1  -9.11801083660E-04
   5   4   1  -5.46440540725E-05
   6   4   1  -4.41858555026E-04
   7   4   1   4.41858555026E-04
   8   4   1   5.46440540725E-05
   1   5   1   5.60948877207E-04
   2   5   1   1.52686645177E-05
   3   5   1   0.00000000000E+00
   4   5   1  -1.52686645177E-05
   5   5   1  -5.60948877207E-04
   6   5   1  -5.27739914518E-04
   7   5   1   1.08420217249E-19
   8   5   1   5.27739914518E-04
   1   6   1   4.80131708576E-05
   2   6   1   5.67115304072E-04
   3   6   1   4.41858555026E-04
   4   6   1  -4.41858555026E-04
   5   6   1  -5.67115304072E-04
   6   6   1  -4.80131708576E-05
   7   6   1  -3.35935617217E-03
   8   6   1   3.35935617217E-03
   1   7   1   3.33195774740E-03
   2   7   1   3.72537931173E-03
   3   7   1   6.63263742970E-04
   4   7   1  -1.13841228111E-17
   5   7   1  -6.63263742970E-04
   6   7   1  -3.72537931173E-03
   7   7   1  -3.33195774740E-03
   8   7   1   1.17093834628E-17
   1   8   1   7.19018495798E-02
   2   8   1   3.84154691576E-03
   3   8   1  -1.62322203164E-03
   4   8   1  -2.16860235445E-04
   5   8   1   2.16860235445E-04
   6   8   1   1.62322203164E-03
   7   8   1  -3.84154691576E-03
   8   8   1  -7.19018495798E-02
   1   3   1   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   1   3   1   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   1   3   2   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   1   3   2   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   2   1   1   1
   1   1   1  -2.21177243187E-17
   2   1   1  -5.91692479360E-03
   3   1   1   6.75787500000E-05
   4   1   1   4.31893956401E-04
   5   1   1  -2.02745806255E-17
   6   1   1  -4.31893956401E-04
   7   1   1  -6.75787500000E-05
   8   1   1   5.91692479360E-03
   1   2   1   6.00679999926E-02
   2   2   1  -6.00679999926E-02
   3   2   1  -3.84154691576E-03
   4   2   1  -2.35526831076E-03
   5   2   1  -2.95611014555E-04
   6   2   1   2.95611014555E-04
   7   2   1   2.35526831076E-03
   8   2   1   3.84154691576E-03
   1   3   1   3.46711524740E-03
   2   3   1   1.30104260698E-17
   3   3   1  -3.46711524740E-03
   4   3   1   2.53111030675E-04
   5   3   1  -6.63263742970E-04
   6   3   1  -1.17093834628E-17
   7   3   1   6.63263742970E-04
   8   3   1  -2.53111030675E-04
   1   4   1   9.11801083660E-04
   2   4   1  -6.19134170237E-04
   3   4   1   6.19134170237E-04
   4   4   1  -9.11801083660E-04
   5   4   1  -5.46440540725E-05
   6   4   1  -4.41858555026E-04
   7   4   1   4.41858555026E-04
   8   4   1   5.46440540725E-05
   1   5   1   5.60948877207E-04
   2   5   1   1.52686645177E-05
   3   5   1   0.00000000000E+00
   4   5   1  -1.52686645177E-05
   5   5   1  -5.60948877207E-04
   6   5   1  -5.27739914518E-04
   7   5   1   1.08420217249E-19
   8   5   1   5.27739914518E-04
   1   6   1   4.80131708576E-05
   2   6   1   5.67115304072E-04
   3   6   1   4.41858555026E-04
   4   6   1  -4.41858555026E-04
   5   6   1  -5.67115304072E-04
   6   6   1  -4.80131708576E-05
   7   6   1  -3.35935617217E-03
   8   6   1   3.35935617217E-03
   1   7   1   3.33195774740E-03
   2   7   1   3.72537931173E-03
   3   7   1   6.63263742970E-04
   4   7   1  -1.13841228111E-17
   5   7   1  -6.63263742970E-04
   6   7   1  -3.72537931173E-03
   7   7   1  -3.33195774740E-03
   8   7   1   1.17093834628E-17
   1   8   1   7.19018495798E-02
   2   8   1   3.84154691576E-03
   3   8   1  -1.62322203164E-03
   4   8   1  -2.16860235445E-04
   5   8   1   2.16860235445E-04
   6   8   1   1.62322203164E-03
   7   8   1  -3.84154691576E-03
   8   8   1  -7.19018495798E-02
   2   1   1   2
   1   1   1   1.36486530747E-01
   2   1   1  -1.36486531257E-01
   3   1   1   1.51939253315E-02
   4   1   1  -3.47304538884E-04
   5   1   1  -4.82028402329E-05
   6   1   1   4.82033499417E-05
   7   1   1   3.47305598555E-04
   8   1   1  -1.51939263911E-02
   1   2   1  -9.23446793581E-03
   2   2   1  -4.73156734970E-10
   3   2   1   9.23446749242E-03
   4   2   1   4.00147021240E-03
   5   2   1   9.18888211606E-04
   6   2   1   4.73156726425E-10
   7   2   1  -9.18887768212E-04
   8   2   1  -4.00147021240E-03
   1   3   1  -4.72282332352E-04
   2   3   1  -3.45431724111E-03
   3   3   1   3.45431754440E-03
   4   3   1   4.72281780250E-04
   5   3   1   4.92469930536E-04
   6   3   1   4.09425440744E-04
   7   3   1  -4.09425744034E-04
   8   3   1  -4.92469378433E-04
   1   4   1  -5.39387221937E-04
   2   4   1  -4.97972122265E-04
   3   4   1  -2.31441787461E-10
   4   4   1   4.97971411038E-04
   5   4   1   5.39387221937E-04
   6   4   1   9.19448369551E-05
   7   4   1   2.31441790090E-10
   8   4   1  -9.19441257275E-05
   1   5   1  -5.87589864029E-04
   2   5   1  -1.74505673090E-04
   3   5   1  -5.07456101300E-04
   4   5   1   5.07456703745E-04
   5   5   1   1.74505854728E-04
   6   5   1   5.87589682392E-04
   7   5   1  -4.26418624962E-04
   8   5   1   4.26418022516E-04
   1   6   1  -8.19587490011E-04
   2   6   1  -7.11451826365E-05
   3   6   1  -6.49113035774E-04
   4   6   1   4.66833912673E-10
   5   6   1   6.49113382162E-04
   6   6   1   7.11451826365E-05
   7   6   1   8.19587143623E-04
   8   6   1  -4.66833906167E-10
   1   7   1   5.95945783656E-03
   2   7   1  -3.60698650353E-03
   3   7   1  -1.75007646444E-03
   4   7   1  -1.41657275307E-04
   5   7   1   1.41656936971E-04
   6   7   1   1.75007650043E-03
   7   7   1   3.60698646753E-03
   8   7   1  -5.95945749822E-03
   1   8   1   1.98140667990E-10
   2   8   1  -2.52581805040E-02
   3   8   1  -1.52668691689E-04
   4   8   1   4.26827748375E-04
   5   8   1  -1.98140636765E-10
   6   8   1  -4.26828234239E-04
   7   8   1   1.52668691689E-04
   8   8   1   2.52581809898E-02
   2   1   2   1
   1   1   1   1.36486530747E-01
   2   1   1  -1.51939263911E-02
   3   1   1   3.47305598555E-04
   4   1   1   4.82033499417E-05
   5   1   1  -4.82028402329E-05
   6   1   1  -3.47304538884E-04
   7   1   1   1.51939253315E-02
   8   1   1  -1.36486531257E-01
   1   2   1   1.98140667990E-10
   2   2   1   2.52581809898E-02
   3   2   1   1.52668691689E-04
   4   2   1  -4.26828234239E-04
   5   2   1  -1.98140636765E-10
   6   2   1   4.26827748375E-04
   7   2   1  -1.52668691689E-04
   8   2   1  -2.52581805040E-02
   1   3   1   5.95945783656E-03
   2   3   1  -5.95945749822E-03
   3   3   1   3.60698646753E-03
   4   3   1   1.75007650043E-03
   5   3   1   1.41656936971E-04
   6   3   1  -1.41657275307E-04
   7   3   1  -1.75007646444E-03
   8   3   1  -3.60698650353E-03
   1   4   1  -8.19587490011E-04
   2   4   1  -4.66833906167E-10
   3   4   1   8.19587143623E-04
   4   4   1   7.11451826365E-05
   5   4   1   6.49113382162E-04
   6   4   1   4.66833912673E-10
   7   4   1  -6.49113035774E-04
   8   4   1  -7.11451826365E-05
   1   5   1  -5.87589864029E-04
   2   5   1   4.26418022516E-04
   3   5   1  -4.26418624962E-04
   4   5   1   5.87589682392E-04
   5   5   1   1.74505854728E-04
   6   5   1   5.07456703745E-04
   7   5   1  -5.07456101300E-04
   8   5   1  -1.74505673090E-04
   1   6   1  -5.39387221937E-04
   2   6   1  -9.19441257275E-05
   3   6   1   2.31441790090E-10
   4   6   1   9.19448369551E-05
   5   6   1   5.39387221937E-04
   6   6   1   4.97971411038E-04
   7   6   1  -2.31441787461E-10
   8   6   1  -4.97972122265E-04
   1   7   1  -4.72282332352E-04
   2   7   1  -4.92469378433E-04
   3   7   1  -4.09425744034E-04
   4   7   1   4.09425440744E-04
   5   7   1   4.92469930536E-04
   6   7   1   4.72281780250E-04
   7   7   1   3.45431754440E-03
   8   7   1  -3.45431724111E-03
   1   8   1  -9.23446793581E-03
   2   8   1  -4.00147021240E-03
   3   8   1  -9.18887768212E-04
   4   8   1   4.73156726425E-10
   5   8   1   9.18888211606E-04
   6   8   1   4.00147021240E-03
   7   8   1   9.23446749242E-03
   8   8   1  -4.73156734970E-10
   2   1   2   2
   1   1   1  -2.21177243187E-17
   2   1   1   5.91692479360E-03
   3   1   1  -6.75787500000E-05
   4   1   1  -4.31893956401E-04
   5   1   1  -2.02745806255E-17
   6   1   1   4.31893956401E-04
   7   1   1   6.75787500000E-05
   8   1   1  -5.91692479360E-03
   1   2   1   7.19018495798E-02
   2   2   1  -7.19018495798E-02
   3   2   1  -3.84154691576E-03
   4   2   1   1.62322203164E-03
   5   2   1   2.16860235445E-04
   6   2   1  -2.16860235445E-04
   7   2   1  -1.62322203164E-03
   8   2   1   3.84154691576E-03
   1   3   1   3.33195774740E-03
   2   3   1   1.17093834628E-17
   3   3   1  -3.33195774740E-03
   4   3   1  -3.72537931173E-03
   5   3   1  -6.63263742970E-04
   6   3   1  -1.13841228111E-17
   7   3   1   6.63263742970E-04
   8   3   1   3.72537931173E-03
   1   4   1   4.80131708576E-05
   2   4   1   3.35935617217E-03
   3   4   1  -3.35935617217E-03
   4   4   1  -4.80131708576E-05
   5   4   1  -5.67115304072E-04
   6   4   1  -4.41858555026E-04
   7   4   1   4.41858555026E-04
   8   4   1   5.67115304072E-04
   1   5   1   5.60948877207E-04
   2   5   1   5.27739914518E-04
   3   5   1   1.08420217249E-19
   4   5   1  -5.27739914518E-04
   5   5   1  -5.60948877207E-04
   6   5   1  -1.52686645177E-05
   7   5   1   0.00000000000E+00
   8   5   1   1.52686645177E-05
   1   6   1   9.11801083660E-04
   2   6   1   5.46440540725E-05
   3   6   1   4.41858555026E-04
   4   6   1  -4.41858555026E-04
   5   6   1  -5.46440540725E-05
   6   6   1  -9.11801083660E-04
   7   6   1   6.19134170237E-04
   8   6   1  -6.19134170237E-04
   1   7   1   3.46711524740E-03
   2   7   1  -2.53111030675E-04
   3   7   1   6.63263742970E-04
   4   7   1  -1.17093834628E-17
   5   7   1  -6.63263742970E-04
   6   7   1   2.53111030675E-04
   7   7   1  -3.46711524740E-03
   8   7   1   1.30104260698E-17
   1   8   1   6.00679999926E-02
   2   8   1   3.84154691576E-03
   3   8   1   2.35526831076E-03
   4   8   1   2.95611014555E-04
   5   8   1  -2.95611014555E-04
   6   8   1  -2.35526831076E-03
   7   8   1  -3.84154691576E-03
   8   8   1  -6.00679999926E-02
   2   2   1   1
   1   1   1   1.30231219381E+00
   2   1   1   5.54464051911E-02
   3   1   1   5.78514829682E-03
   4   1   1   1.00733060170E-04
   5   1   1   3.43286792374E-04
   6   1   1   1.00733060170E-04
   7   1   1   5.78514829682E-03
   8   1   1   5.54464051911E-02
   1   2   1  -5.88428362961E-02
   2   2   1  -5.88428362961E-02
   3   2   1  -4.23158698913E-03
   4   2   1   1.18853283462E-03
   5   2   1   3.87233119067E-04
   6   2   1   3.87233119067E-04
   7   2   1   1.18853283462E-03
   8   2   1  -4.23158698913E-03
   1   3   1  -1.03020642513E-04
   2   3   1  -1.08853395980E-02
   3   3   1  -1.03020642513E-04
   4   3   1  -1.18456969059E-03
   5   3   1  -4.92631013083E-04
   6   3   1   1.06733880390E-04
   7   3   1  -4.92631013083E-04
   8   3   1  -1.18456969059E-03
   1   4   1  -7.30489730058E-04
   2   4   1  -1.81853925730E-03
   3   4   1  -1.81853925730E-03
   4   4   1  -7.30489730058E-04
   5   4   1  -8.30253616903E-05
   6   4   1  -6.58588140726E-04
   7   4   1  -6.58588140726E-04
   8   4   1  -8.30253616903E-05
   1   5   1  -6.28303015296E-04
   2   5   1  -1.51226683149E-04
   3   5   1  -1.64143783705E-03
   4   5   1  -1.51226683149E-04
   5   5   1  -6.28303015296E-04
   6   5   1  -1.51226683149E-04
   7   5   1  -1.64143783705E-03
   8   5   1  -1.51226683149E-04
   1   6   1  -7.30489730058E-04
   2   6   1  -8.30253616903E-05
   3   6   1  -6.58588140726E-04
   4   6   1  -6.58588140726E-04
   5   6   1  -8.30253616903E-05
   6   6   1  -7.30489730058E-04
   7   6   1  -1.81853925730E-03
   8   6   1  -1.81853925730E-03
   1   7   1  -1.03020642513E-04
   2   7   1  -1.18456969059E-03
   3   7   1  -4.92631013083E-04
   4   7   1   1.06733880390E-04
   5   7   1  -4.92631013083E-04
   6   7   1  -1.18456969059E-03
   7   7   1  -1.03020642513E-04
   8   7   1  -1.08853395980E-02
   1   8   1  -5.88428362961E-02
   2   8   1  -4.23158698913E-03
   3   8   1   1.18853283462E-03
   4   8   1   3.87233119067E-04
   5   8   1   3.87233119067E-04
   6   8   1   1.18853283462E-03
   7   8   1  -4.23158698913E-03
   8   8   1  -5.88428362961E-02
   2   2   1   2
   1   1   1  -2.98116448936E-01
   2   1   1  -2.98116449404E-01
   3   1   1   2.48026340799E-05
   4   1   1  -1.64395395701E-03
   5   1   1  -4.26650705675E-04
   6   1   1  -4.26650238432E-04
   7   1   1  -1.64395332783E-03
   8   1   1   2.48032632587E-05
   1   2   1  -1.02972803524E-02
   2   2   1   1.74673628840E-02
   3   2   1  -1.02972796840E-02
   4   2   1   2.08840569734E-03
   5   2   1   8.04539425861E-04
   6   2   1  -1.12273794241E-05
   7   2   1   8.04538757465E-04
   8   2   1   2.08840612402E-03
   1   3   1  -2.24386482524E-04
   2   3   1   2.58990647665E-03
   3   3   1   2.58990709552E-03
   4   3   1  -2.24386158415E-04
   5   3   1   6.59619284014E-05
   6   3   1   8.07455731534E-04
   7   3   1   8.07455112668E-04
   8   3   1   6.59616042925E-05
   1   4   1   5.91084419838E-04
   2   4   1   2.00883164044E-04
   3   4   1   1.61625434871E-03
   4   4   1   2.00882978783E-04
   5   4   1   5.91084159435E-04
   6   4   1   1.48025893670E-04
   7   4   1   1.51659944746E-03
   8   4   1   1.48026078932E-04
   1   5   1   5.07594964707E-04
   2   5   1   4.02021881789E-05
   3   5   1   6.21648762589E-04
   4   5   1   6.21648336778E-04
   5   5   1   4.02026111814E-05
   6   5   1   5.07595387710E-04
   7   5   1   1.65752131787E-03
   8   5   1   1.65752174369E-03
   1   6   1  -8.25936818855E-04
   2   6   1   9.40169927418E-04
   3   6   1   3.76291628361E-04
   4   6   1  -1.60784390246E-04
   5   6   1   3.76291839860E-04
   6   6   1   9.40169168252E-04
   7   6   1  -8.25936607356E-04
   8   6   1   9.01915545951E-03
   1   7   1   1.60193711673E-02
   2   7   1   2.32547604421E-03
   3   7   1  -1.41496826079E-03
   4   7   1  -5.02648918230E-04
   5   7   1  -5.02648938552E-04
   6   7   1  -1.41496821208E-03
   7   7   1   2.32547609293E-03
   8   7   1   1.60193711470E-02
   1   8   1  -5.34518055484E-01
   2   8   1  -2.62810888052E-02
   3   8   1  -3.65757792959E-03
   4   8   1   7.76562777750E-05
   5   8   1  -2.62049304806E-04
   6   8   1   7.76561037699E-05
   7   8   1  -3.65757727526E-03
   8   8   1  -2.62810889792E-02
   2   2   2   1
   1   1   1  -2.98116448936E-01
   2   1   1   2.48032632587E-05
   3   1   1  -1.64395332783E-03
   4   1   1  -4.26650238432E-04
   5   1   1  -4.26650705675E-04
   6   1   1  -1.64395395701E-03
   7   1   1   2.48026340799E-05
   8   1   1  -2.98116449404E-01
   1   2   1  -5.34518055484E-01
   2   2   1  -2.62810889792E-02
   3   2   1  -3.65757727526E-03
   4   2   1   7.76561037699E-05
   5   2   1  -2.62049304806E-04
   6   2   1   7.76562777750E-05
   7   2   1  -3.65757792959E-03
   8   2   1  -2.62810888052E-02
   1   3   1   1.60193711673E-02
   2   3   1   1.60193711470E-02
   3   3   1   2.32547609293E-03
   4   3   1  -1.41496821208E-03
   5   3   1  -5.02648938552E-04
   6   3   1  -5.02648918230E-04
   7   3   1  -1.41496826079E-03
   8   3   1   2.32547604421E-03
   1   4   1  -8.25936818855E-04
   2   4   1   9.01915545951E-03
   3   4   1  -8.25936607356E-04
   4   4   1   9.40169168252E-04
   5   4   1   3.76291839860E-04
   6   4   1  -1.60784390246E-04
   7   4   1   3.76291628361E-04
   8   4   1   9.40169927418E-04
   1   5   1   5.07594964707E-04
   2   5   1   1.65752174369E-03
   3   5   1   1.65752131787E-03
   4   5   1   5.07595387710E-04
   5   5   1   4.02026111814E-05
   6   5   1   6.21648336778E-04
   7   5   1   6.21648762589E-04
   8   5   1   4.02021881789E-05
   1   6   1   5.91084419838E-04
   2   6   1   1.48026078932E-04
   3   6   1   1.51659944746E-03
   4   6   1   1.48025893670E-04
   5   6   1   5.91084159435E-04
   6   6   1   2.00882978783E-04
   7   6   1   1.61625434871E-03
   8   6   1   2.00883164044E-04
   1   7   1  -2.24386482524E-04
   2   7   1   6.59616042925E-05
   3   7   1   8.07455112668E-04
   4   7   1   8.07455731534E-04
   5   7   1   6.59619284014E-05
   6   7   1  -2.24386158415E-04
   7   7   1   2.58990709552E-03
   8   7   1   2.58990647665E-03
   1   8   1  -1.02972803524E-02
   2   8   1   2.08840612402E-03
   3   8   1   8.04538757465E-04
   4   8   1  -1.12273794241E-05
   5   8   1   8.04539425861E-04
   6   8   1   2.08840569734E-03
   7   8   1  -1.02972796840E-02
   8   8   1   1.74673628840E-02
   2   2   2   2
   1   1   1   1.30231219381E+00
   2   1   1   5.54464051911E-02
   3   1   1   5.78514829682E-03
   4   1   1   1.00733060170E-04
   5   1   1   3.43286792374E-04
   6   1   1   1.00733060170E-04
   7   1   1   5.78514829682E-03
   8   1   1   5.54464051911E-02
   1   2   1  -5.88428362961E-02
   2   2   1  -5.88428362961E-02
   3   2   1  -4.23158698913E-03
   4   2   1   1.18853283462E-03
   5   2   1   3.87233119067E-04
   6   2   1   3.87233119067E-04
   7   2   1   1.18853283462E-03
   8   2   1  -4.23158698913E-03
   1   3   1  -1.03020642513E-04
   2   3   1  -1.08853395980E-02
   3   3   1  -1.03020642513E-04
   4   3   1  -1.18456969059E-03
   5   3   1  -4.92631013083E-04
   6   3   1   1.06733880390E-04
   7   3   1  -4.92631013083E-04
   8   3   1  -1.18456969059E-03
   1   4   1  -7.30489730058E-04
   2   4   1  -1.81853925730E-03
   3   4   1  -1.81853925730E-03
   4   4   1  -7.30489730058E-04
   5   4   1  -8.30253616903E-05
   6   4   1  -6.58588140726E-04
   7   4   1  -6.58588140726E-04
   8   4   1  -8.30253616903E-05
   1   5   1  -6.28303015296E-04
   2   5   1  -1.51226683149E-04
   3   5   1  -1.64143783705E-03
   4   5   1  -1.51226683149E-04
   5   5   1  -6.28303015296E-04
   6   5   1  -1.51226683149E-04
   7   5   1  -1.64143783705E-03
   8   5   1  -1.51226683149E-04
   1   6   1  -7.30489730058E-04
   2   6   1  -8.30253616903E-05
   3   6   1  -6.58588140726E-04
   4   6   1  -6.58588140726E-04
   5   6   1  -8.30253616903E-05
   6   6   1  -7.30489730058E-04
   7   6   1  -1.81853925730E-03
   8   6   1  -1.81853925730E-03
   1   7   1  -1.03020642513E-04
   2   7   1  -1.18456969059E-03
   3   7   1  -4.92631013083E-04
   4   7   1   1.06733880390E-04
   5   7   1  -4.92631013083E-04
   6   7   1  -1.18456969059E-03
   7   7   1  -1.03020642513E-04
   8   7   1  -1.08853395980E-02
   1   8   1  -5.88428362961E-02
   2   8   1  -4.23158698913E-03
   3   8   1   1.18853283462E-03
   4   8   1   3.87233119067E-04
   5   8   1   3.87233119067E-04
   6   8   1   1.18853283462E-03
   7   8   1  -4.23158698913E-03
   8   8   1  -5.88428362961E-02
   2   3   1   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   2   3   1   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   2   3   2   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   2   3   2   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   1   1   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   1   1   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   1   2   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   1   2   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   2   1   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   2   1   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   2   2   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   2   2   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   3   1   1
   1   1   1   2.95186633437E-01
   2   1   1   9.89799388191E-03
   3   1   1   2.90715312500E-04
   4   1   1  -2.53632569131E-05
   5   1   1  -2.42031250001E-06
   6   1   1  -2.53632569131E-05
   7   1   1   2.90715312500E-04
   8   1   1   9.89799388191E-03
   1   2   1   9.89799388191E-03
   2   2   1   9.89799388191E-03
   3   2   1  -1.44970569284E-03
   4   2   1   1.22151875000E-04
   5   2   1  -6.65781250000E-06
   6   2   1  -6.65781250000E-06
   7   2   1   1.22151875000E-04
   8   2   1  -1.44970569284E-03
   1   3   1   2.90715312500E-04
   2   3   1  -1.44970569284E-03
   3   3   1   2.90715312500E-04
   4   3   1   1.22151875000E-04
   5   3   1  -2.27240625000E-05
   6   3   1   5.24694284384E-06
   7   3   1  -2.27240625000E-05
   8   3   1   1.22151875000E-04
   1   4   1  -2.53632569132E-05
   2   4   1   1.22151875000E-04
   3   4   1   1.22151875000E-04
   4   4   1  -2.53632569131E-05
   5   4   1  -6.65781250000E-06
   6   4   1   5.24694284384E-06
   7   4   1   5.24694284384E-06
   8   4   1  -6.65781250000E-06
   1   5   1  -2.42031250000E-06
   2   5   1  -6.65781250000E-06
   3   5   1  -2.27240625000E-05
   4   5   1  -6.65781250000E-06
   5   5   1  -2.42031250001E-06
   6   5   1  -6.65781250000E-06
   7   5   1  -2.27240625000E-05
   8   5   1  -6.65781250000E-06
   1   6   1  -2.53632569132E-05
   2   6   1  -6.65781250000E-06
   3   6   1   5.24694284384E-06
   4   6   1   5.24694284384E-06
   5   6   1  -6.65781250000E-06
   6   6   1  -2.53632569131E-05
   7   6   1   1.22151875000E-04
   8   6   1   1.22151875000E-04
   1   7   1   2.90715312500E-04
   2   7   1   1.22151875000E-04
   3   7   1  -2.27240625000E-05
   4   7   1   5.24694284384E-06
   5   7   1  -2.27240625000E-05
   6   7   1   1.22151875000E-04
   7   7   1   2.90715312500E-04
   8   7   1  -1.44970569284E-03
   1   8   1   9.89799388191E-03
   2   8   1  -1.44970569284E-03
   3   8   1   1.22151875000E-04
   4   8   1  -6.65781250000E-06
   5   8   1  -6.65781250000E-06
   6   8   1   1.22151875000E-04
   7   8   1  -1.44970569284E-03
   8   8   1   9.89799388191E-03
   3   3   1   2
   1   1   1  -1.27104235938E-01
   2   1   1  -1.27104236799E-01
   3   1   1   1.01766821875E-02
   4   1   1  -5.22176599212E-04
   5   1   1  -3.66496875000E-05
   6   1   1  -3.66488258066E-05
   7   1   1  -5.22176562500E-04
   8   1   1   1.01766822242E-02
   1   2   1   1.01766822242E-02
   2   2   1  -7.73631842940E-03
   3   2   1   1.01766821346E-02
   4   2   1  -1.29437781250E-03
   5   2   1   1.62032483347E-04
   6   2   1  -1.83393160704E-05
   7   2   1   1.62032572922E-04
   8   2   1  -1.29437948137E-03
   1   3   1  -5.22176562500E-04
   2   3   1   1.50837185017E-04
   3   3   1   1.50837187500E-04
   4   3   1  -5.22176322922E-04
   5   3   1   1.62032812500E-04
   6   3   1  -2.68896850169E-05
   7   3   1  -2.68896875000E-05
   8   3   1   1.62032572922E-04
   1   4   1  -3.66488258066E-05
   2   4   1   7.33978125000E-05
   3   4   1  -5.48863145757E-05
   4   4   1   7.33984293969E-05
   5   4   1  -3.66491345068E-05
   6   4   1  -1.83386991735E-05
   7   4   1  -2.68896850169E-05
   8   4   1  -1.83393160704E-05
   1   5   1  -3.66496875000E-05
   2   5   1  -2.44214904932E-05
   3   5   1   3.17531250000E-06
   4   5   1   3.17564165279E-06
   5   5   1  -2.44209375000E-05
   6   5   1  -3.66491345068E-05
   7   5   1   1.62032812500E-04
   8   5   1   1.62032483347E-04
   1   6   1  -5.22176599212E-04
   2   6   1   7.33980660704E-05
   3   6   1   3.17536536363E-06
   4   6   1  -8.91143631178E-07
   5   6   1   3.17564165279E-06
   6   6   1   7.33984293969E-05
   7   6   1  -5.22176322922E-04
   8   6   1  -1.29437781250E-03
   1   7   1   1.01766821875E-02
   2   7   1   1.50837564576E-04
   3   7   1  -5.48859375000E-05
   4   7   1   3.17536536363E-06
   5   7   1   3.17531250000E-06
   6   7   1  -5.48863145757E-05
   7   7   1   1.50837187500E-04
   8   7   1   1.01766821346E-02
   1   8   1  -1.27104236799E-01
   2   8   1  -7.73631817583E-03
   3   8   1   1.50837564576E-04
   4   8   1   7.33980660704E-05
   5   8   1  -2.44214904932E-05
   6   8   1   7.33978125000E-05
   7   8   1   1.50837185017E-04
   8   8   1  -7.73631842940E-03
   3   3   2   1
   1   1   1  -1.27104235938E-01
   2   1   1   1.01766822242E-02
   3   1   1  -5.22176562500E-04
   4   1   1  -3.66488258066E-05
   5   1   1  -3.66496875000E-05
   6   1   1  -5.22176599212E-04
   7   1   1   1.01766821875E-02
   8   1   1  -1.27104236799E-01
   1   2   1  -1.27104236799E-01
   2   2   1  -7.73631842940E-03
   3   2   1   1.50837185017E-04
   4   2   1   7.33978125000E-05
   5   2   1  -2.44214904932E-05
   6   2   1   7.33980660704E-05
   7   2   1   1.50837564576E-04
   8   2   1  -7.73631817583E-03
   1   3   1   1.01766821875E-02
   2   3   1   1.01766821346E-02
   3   3   1   1.50837187500E-04
   4   3   1  -5.48863145757E-05
   5   3   1   3.17531250000E-06
   6   3   1   3.17536536363E-06
   7   3   1  -5.48859375000E-05
   8   3   1   1.50837564576E-04
   1   4   1  -5.22176599212E-04
   2   4   1  -1.29437781250E-03
   3   4   1  -5.22176322922E-04
   4   4   1   7.33984293969E-05
   5   4   1   3.17564165279E-06
   6   4   1  -8.91143631178E-07
   7   4   1   3.17536536363E-06
   8   4   1   7.33980660704E-05
   1   5   1  -3.66496875000E-05
   2   5   1   1.62032483347E-04
   3   5   1   1.62032812500E-04
   4   5   1  -3.66491345068E-05
   5   5   1  -2.44209375000E-05
   6   5   1   3.17564165279E-06
   7   5   1   3.17531250000E-06
   8   5   1  -2.44214904932E-05
   1   6   1  -3.66488258066E-05
   2   6   1  -1.83393160704E-05
   3   6   1  -2.68896850169E-05
   4   6   1  -1.83386991735E-05
   5   6   1  -3.66491345068E-05
   6   6   1   7.33984293969E-05
   7   6   1  -5.48863145757E-05
   8   6   1   7.33978125000E-05
   1   7   1  -5.22176562500E-04
   2   7   1   1.62032572922E-04
   3   7   1  -2.68896875000E-05
   4   7   1  -2.68896850169E-05
   5   7   1   1.62032812500E-04
   6   7   1  -5.22176322922E-04
   7   7   1   1.50837187500E-04
   8   7   1   1.50837185017E-04
   1   8   1   1.01766822242E-02
   2   8   1  -1.29437948137E-03
   3   8   1   1.62032572922E-04
   4   8   1  -1.83393160704E-05
   5   8   1   1.62032483347E-04
   6   8   1  -1.29437781250E-03
   7   8   1   1.01766821346E-02
   8   8   1  -7.73631842940E-03
   3   3   2   2
   1   1   1   2.95186633437E-01
   2   1   1   9.89799388191E-03
   3   1   1   2.90715312500E-04
   4   1   1  -2.53632569131E-05
   5   1   1  -2.42031250001E-06
   6   1   1  -2.53632569131E-05
   7   1   1   2.90715312500E-04
   8   1   1   9.89799388191E-03
   1   2   1   9.89799388191E-03
   2   2   1   9.89799388191E-03
   3   2   1  -1.44970569284E-03
   4   2   1   1.22151875000E-04
   5   2   1  -6.65781250000E-06
   6   2   1  -6.65781250000E-06
   7   2   1   1.22151875000E-04
   8   2   1  -1.44970569284E-03
   1   3   1   2.90715312500E-04
   2   3   1  -1.44970569284E-03
   3   3   1   2.90715312500E-04
   4   3   1   1.22151875000E-04
   5   3   1  -2.27240625000E-05
   6   3   1   5.24694284384E-06
   7   3   1  -2.27240625000E-05
   8   3   1   1.22151875000E-04
   1   4   1  -2.53632569132E-05
   2   4   1   1.22151875000E-04
   3   4   1   1.22151875000E-04
   4   4   1  -2.53632569131E-05
   5   4   1  -6.65781250000E-06
   6   4   1   5.24694284384E-06
   7   4   1   5.24694284384E-06
   8   4   1  -6.65781250000E-06
   1   5   1  -2.42031250000E-06
   2   5   1  -6.65781250000E-06
   3   5   1  -2.27240625000E-05
   4   5   1  -6.65781250000E-06
   5   5   1  -2.42031250001E-06
   6   5   1  -6.65781250000E-06
   7   5   1  -2.27240625000E-05
   8   5   1  -6.65781250000E-06
   1   6   1  -2.53632569132E-05
   2   6   1  -6.65781250000E-06
   3   6   1   5.24694284384E-06
   4   6   1   5.24694284384E-06
   5   6   1  -6.65781250000E-06
   6   6   1  -2.53632569131E-05
   7   6   1   1.22151875000E-04
   8   6   1   1.22151875000E-04
   1   7   1   2.90715312500E-04
   2   7   1   1.22151875000E-04
   3   7   1  -2.27240625000E-05
   4   7   1   5.24694284384E-06
   5   7   1  -2.27240625000E-05
   6   7   1   1.22151875000E-04
   7   7   1   2.90715312500E-04
   8   7   1  -1.44970569284E-03
   1   8   1   9.89799388191E-03
   2   8   1  -1.44970569284E-03
   3   8   1   1.22151875000E-04
   4   8   1  -6.65781250000E-06
   5   8   1  -6.65781250000E-06
   6   8   1   1.22151875000E-04
   7   8   1  -1.44970569284E-03
   8   8   1   9.89799388191E-03


==> anc/C2/cDFPT.ph <==
  1    2  4  4.6487263  0.0000000  6.0975610  0.0000000  0.0000000  0.0000000
           1  'C  '    10937.330917303900     
    1    1     -0.0000000001      0.5773502692      0.0000000000
    2    1      0.5000000001      0.2886751346      0.0000000000
 T
          1.365678474128          0.000000000000          0.000000000000
          0.000000000000          1.365678474128          0.000000000000
          0.000000000000          0.000000000000          1.160547827936
    1
      0.6374179      0.0000000      0.0000000
      0.0000000      0.6374179      0.0000000
      0.0000000      0.0000000      0.0000333
    2
      0.6374179      0.0000000      0.0000000
      0.0000000      0.6374179      0.0000000
     -0.0000000     -0.0000000      0.0000333
   8   8   1
   1   1   1   1
   1   1   1   1.56603122643E+00
   2   1   1  -6.98282088209E-02
   3   1   1  -1.72070810106E-03
   4   1   1  -2.37497224390E-04
   5   1   1  -1.12736503071E-04
   6   1   1  -2.37497224390E-04
   7   1   1  -1.72070810106E-03
   8   1   1  -6.98282088209E-02
   1   2   1   7.10998567685E-03
   2   2   1   7.10998567683E-03
   3   2   1  -1.32992801894E-03
   4   2   1  -1.33171257416E-04
   5   2   1  -6.66908007273E-05
   6   2   1  -6.66908007096E-05
   7   2   1  -1.33171257423E-04
   8   2   1  -1.32992801895E-03
   1   3   1   1.97530560751E-03
   2   3   1  -1.54261661561E-03
   3   3   1   1.97530560753E-03
   4   3   1  -1.53425653969E-04
   5   3   1  -8.14571165000E-05
   6   3   1  -7.84513212099E-05
   7   3   1  -8.14571165251E-05
   8   3   1  -1.53425653933E-04
   1   4   1   4.07582496612E-04
   2   4   1  -3.58482902912E-04
   3   4   1  -3.58482902955E-04
   4   4   1   4.07582496630E-04
   5   4   1   2.75040326348E-05
   6   4   1  -5.48976583737E-05
   7   4   1  -5.48976583309E-05
   8   4   1   2.75040326171E-05
   1   5   1   1.61472811939E-04
   2   5   1   5.93726792392E-06
   3   5   1  -1.03347418030E-04
   4   5   1   5.93726795935E-06
   5   5   1   1.61472811889E-04
   6   5   1   5.93726795935E-06
   7   5   1  -1.03347418030E-04
   8   5   1   5.93726792392E-06
   1   6   1   4.07582496612E-04
   2   6   1   2.75040326171E-05
   3   6   1  -5.48976583309E-05
   4   6   1  -5.48976583737E-05
   5   6   1   2.75040326348E-05
   6   6   1   4.07582496630E-04
   7   6   1  -3.58482902955E-04
   8   6   1  -3.58482902912E-04
   1   7   1   1.97530560751E-03
   2   7   1  -1.53425653933E-04
   3   7   1  -8.14571165251E-05
   4   7   1  -7.84513212099E-05
   5   7   1  -8.14571165000E-05
   6   7   1  -1.53425653969E-04
   7   7   1   1.97530560753E-03
   8   7   1  -1.54261661561E-03
   1   8   1   7.10998567685E-03
   2   8   1  -1.32992801895E-03
   3   8   1  -1.33171257423E-04
   4   8   1  -6.66908007096E-05
   5   8   1  -6.66908007273E-05
   6   8   1  -1.33171257416E-04
   7   8   1  -1.32992801894E-03
   8   8   1   7.10998567683E-03
   1   1   1   2
   1   1   1  -5.97128171056E-01
   2   1   1  -5.97128171690E-01
   3   1   1  -6.10156373035E-03
   4   1   1  -2.58575186784E-04
   5   1   1  -2.66857805137E-05
   6   1   1  -2.66851465642E-05
   7   1   1  -2.58575348242E-04
   8   1   1  -6.10156389244E-03
   1   2   1  -6.34619138733E-03
   2   2   1   1.76897913839E-02
   3   2   1  -6.34619122015E-03
   4   2   1  -6.76908081829E-04
   5   2   1  -2.32209852720E-04
   6   2   1  -1.34902459303E-04
   7   2   1  -2.32210020787E-04
   8   2   1  -6.76908338274E-04
   1   3   1  -8.07945919666E-04
   2   3   1   1.31531794273E-03
   3   3   1   1.31531878448E-03
   4   3   1  -8.07945462328E-04
   5   3   1  -4.07052324738E-04
   6   3   1  -1.78938778680E-04
   7   3   1  -1.78939620186E-04
   8   3   1  -4.07052781786E-04
   1   4   1  -2.64426901883E-04
   2   4   1   1.37826739301E-04
   3   4   1   9.60557658029E-04
   4   4   1   1.37827388122E-04
   5   4   1  -2.64426961903E-04
   6   4   1  -2.17283057383E-04
   7   4   1  -1.70985543902E-04
   8   4   1  -2.17283706752E-04
   1   5   1  -2.78779188303E-04
   2   5   1   8.49955146405E-05
   3   5   1   2.42777330665E-04
   4   5   1   2.42776692808E-04
   5   5   1   8.49955914364E-05
   6   5   1  -2.78779111847E-04
   7   5   1  -1.81579308528E-04
   8   5   1  -1.81578670331E-04
   1   6   1  -1.36524251438E-03
   2   6   1   2.95277054781E-04
   3   6   1   1.72420156989E-04
   4   6   1   2.62323309898E-04
   5   6   1   1.72420145605E-04
   6   6   1   2.95276833937E-04
   7   6   1  -1.36524252517E-03
   8   6   1  -2.04847174605E-04
   1   7   1  -1.34763597701E-02
   2   7   1   1.46719903382E-03
   3   7   1   2.24226671315E-04
   4   7   1   1.82710895497E-04
   5   7   1   1.82710084651E-04
   6   7   1   2.24226663753E-04
   7   7   1   1.46719902601E-03
   8   7   1  -1.34763605809E-02
   1   8   1  -2.05334998114E-01
   2   8   1   8.30826259468E-03
   3   8   1   2.60553674957E-04
   4   8   1   3.32476962689E-05
   5   8   1   9.48858386645E-05
   6   8   1   3.32468064978E-05
   7   8   1   2.60554745310E-04
   8   8   1   8.30826170546E-03
   1   1   2   1
   1   1   1  -5.97128171056E-01
   2   1   1  -6.10156389244E-03
   3   1   1  -2.58575348242E-04
   4   1   1  -2.66851465642E-05
   5   1   1  -2.66857805137E-05
   6   1   1  -2.58575186784E-04
   7   1   1  -6.10156373035E-03
   8   1   1  -5.97128171690E-01
   1   2   1  -2.05334998114E-01
   2   2   1   8.30826170546E-03
   3   2   1   2.60554745310E-04
   4   2   1   3.32468064978E-05
   5   2   1   9.48858386645E-05
   6   2   1   3.32476962689E-05
   7   2   1   2.60553674957E-04
   8   2   1   8.30826259468E-03
   1   3   1  -1.34763597701E-02
   2   3   1  -1.34763605809E-02
   3   3   1   1.46719902601E-03
   4   3   1   2.24226663753E-04
   5   3   1   1.82710084651E-04
   6   3   1   1.82710895497E-04
   7   3   1   2.24226671315E-04
   8   3   1   1.46719903382E-03
   1   4   1  -1.36524251438E-03
   2   4   1  -2.04847174605E-04
   3   4   1  -1.36524252517E-03
   4   4   1   2.95276833937E-04
   5   4   1   1.72420145605E-04
   6   4   1   2.62323309898E-04
   7   4   1   1.72420156989E-04
   8   4   1   2.95277054781E-04
   1   5   1  -2.78779188303E-04
   2   5   1  -1.81578670331E-04
   3   5   1  -1.81579308528E-04
   4   5   1  -2.78779111847E-04
   5   5   1   8.49955914364E-05
   6   5   1   2.42776692808E-04
   7   5   1   2.42777330665E-04
   8   5   1   8.49955146405E-05
   1   6   1  -2.64426901883E-04
   2   6   1  -2.17283706752E-04
   3   6   1  -1.70985543902E-04
   4   6   1  -2.17283057383E-04
   5   6   1  -2.64426961903E-04
   6   6   1   1.37827388122E-04
   7   6   1   9.60557658029E-04
   8   6   1   1.37826739301E-04
   1   7   1  -8.07945919666E-04
   2   7   1  -4.07052781786E-04
   3   7   1  -1.78939620186E-04
   4   7   1  -1.78938778680E-04
   5   7   1  -4.07052324738E-04
   6   7   1  -8.07945462328E-04
   7   7   1   1.31531878448E-03
   8   7   1   1.31531794273E-03
   1   8   1  -6.34619138733E-03
   2   8   1  -6.76908338274E-04
   3   8   1  -2.32210020787E-04
   4   8   1  -1.34902459303E-04
   5   8   1  -2.32209852720E-04
   6   8   1  -6.76908081829E-04
   7   8   1  -6.34619122015E-03
   8   8   1   1.76897913839E-02
   1   1   2   2
   1   1   1   1.56603122643E+00
   2   1   1  -6.98282088209E-02
   3   1   1  -1.72070810106E-03
   4   1   1  -2.37497224390E-04
   5   1   1  -1.12736503071E-04
   6   1   1  -2.37497224390E-04
   7   1   1  -1.72070810106E-03
   8   1   1  -6.98282088209E-02
   1   2   1   7.10998567685E-03
   2   2   1   7.10998567683E-03
   3   2   1  -1.32992801894E-03
   4   2   1  -1.33171257416E-04
   5   2   1  -6.66908007273E-05
   6   2   1  -6.66908007096E-05
   7   2   1  -1.33171257423E-04
   8   2   1  -1.32992801895E-03
   1   3   1   1.97530560751E-03
   2   3   1  -1.54261661561E-03
   3   3   1   1.97530560753E-03
   4   3   1  -1.53425653969E-04
   5   3   1  -8.14571165000E-05
   6   3   1  -7.84513212099E-05
   7   3   1  -8.14571165251E-05
   8   3   1  -1.53425653933E-04
   1   4   1   4.07582496612E-04
   2   4   1  -3.58482902912E-04
   3   4   1  -3.58482902955E-04
   4   4   1   4.07582496630E-04
   5   4   1   2.75040326348E-05
   6   4   1  -5.48976583737E-05
   7   4   1  -5.48976583309E-05
   8   4   1   2.75040326171E-05
   1   5   1   1.61472811939E-04
   2   5   1   5.93726792392E-06
   3   5   1  -1.03347418030E-04
   4   5   1   5.93726795935E-06
   5   5   1   1.61472811889E-04
   6   5   1   5.93726795935E-06
   7   5   1  -1.03347418030E-04
   8   5   1   5.93726792392E-06
   1   6   1   4.07582496612E-04
   2   6   1   2.75040326171E-05
   3   6   1  -5.48976583309E-05
   4   6   1  -5.48976583737E-05
   5   6   1   2.75040326348E-05
   6   6   1   4.07582496630E-04
   7   6   1  -3.58482902955E-04
   8   6   1  -3.58482902912E-04
   1   7   1   1.97530560751E-03
   2   7   1  -1.53425653933E-04
   3   7   1  -8.14571165251E-05
   4   7   1  -7.84513212099E-05
   5   7   1  -8.14571165000E-05
   6   7   1  -1.53425653969E-04
   7   7   1   1.97530560753E-03
   8   7   1  -1.54261661561E-03
   1   8   1   7.10998567685E-03
   2   8   1  -1.32992801895E-03
   3   8   1  -1.33171257423E-04
   4   8   1  -6.66908007096E-05
   5   8   1  -6.66908007273E-05
   6   8   1  -1.33171257416E-04
   7   8   1  -1.32992801894E-03
   8   8   1   7.10998567683E-03
   1   2   1   1
   1   1   1  -1.06199756020E-11
   2   1   1  -2.43911381036E-02
   3   1   1  -8.66131874871E-04
   4   1   1   1.17688772236E-04
   5   1   1  -7.24464325336E-13
   6   1   1  -1.17688771394E-04
   7   1   1   8.66131875129E-04
   8   1   1   2.43911381028E-02
   1   2   1   2.00291490444E-02
   2   2   1  -2.00291490446E-02
   3   2   1   1.22795711044E-04
   4   2   1   4.22227980212E-04
   5   2   1   9.65407879890E-05
   6   2   1  -9.65407873854E-05
   7   2   1  -4.22227981411E-04
   8   2   1  -1.22795710210E-04
   1   3   1   1.26776293983E-03
   2   3   1   2.91856816492E-13
   3   3   1  -1.26776294042E-03
   4   3   1  -1.73754685069E-04
   5   3   1   1.26398228862E-05
   6   3   1  -5.50085422091E-13
   7   3   1  -1.26398222908E-05
   8   3   1   1.73754685328E-04
   1   4   1   4.90125826252E-04
   2   4   1   2.92143743152E-04
   3   4   1  -2.92143743144E-04
   4   4   1  -4.90125826013E-04
   5   4   1  -1.26021587188E-04
   6   4   1  -1.35980371348E-05
   7   4   1   1.35980374917E-05
   8   4   1   1.26021586584E-04
   1   5   1   1.58314082559E-04
   2   5   1   1.38473567915E-04
   3   5   1  -1.29108854684E-13
   4   5   1  -1.38473567915E-04
   5   5   1  -1.58314082300E-04
   6   5   1   2.97058070855E-05
   7   5   1  -1.29108854684E-13
   8   5   1  -2.97058070855E-05
   1   6   1   2.54748282622E-04
   2   6   1  -4.21577884161E-05
   3   6   1   1.35980374917E-05
   4   6   1  -1.35980371348E-05
   5   6   1   4.21577878125E-05
   6   6   1  -2.54748282383E-04
   7   6   1   3.15532334123E-04
   8   6   1  -3.15532334115E-04
   1   7   1   3.00002668983E-03
   2   7   1  -4.33921391939E-04
   3   7   1  -1.26398222908E-05
   4   7   1  -5.50084283679E-13
   5   7   1   1.26398228862E-05
   6   7   1   4.33921392197E-04
   7   7   1  -3.00002669042E-03
   8   7   1   2.91855949131E-13
   1   8   1   6.88114252508E-02
   2   8   1  -1.22795710210E-04
   3   8   1   1.85448095856E-04
   4   8   1   7.16385876146E-05
   5   8   1  -7.16385870110E-05
   6   8   1  -1.85448097055E-04
   7   8   1   1.22795711044E-04
   8   8   1  -6.88114252510E-02
   1   2   1   2
   1   1   1   2.26201894112E-01
   2   1   1  -2.26201894682E-01
   3   1   1   4.11660461722E-03
   4   1   1   3.21755235281E-04
   5   1   1   8.28583040047E-06
   6   1   1  -8.28525269998E-06
   7   1   1  -3.21755284262E-04
   8   1   1  -4.11660456781E-03
   1   2   1  -4.25784113654E-03
   2   2   1   5.66126534283E-11
   3   2   1   4.25784086770E-03
   4   2   1  -2.72544230313E-04
   5   2   1  -1.30176360853E-04
   6   2   1  -5.69848907238E-11
   7   2   1   1.30176629985E-04
   8   2   1   2.72544230329E-04
   1   3   1  -6.38934119367E-04
   2   3   1   6.96656024315E-04
   3   3   1  -6.96655926645E-04
   4   3   1   6.38934591545E-04
   5   3   1  -2.92325199553E-05
   6   3   1  -4.59189777061E-06
   7   3   1   4.59179985176E-06
   8   3   1   2.92320480270E-05
   1   4   1  -1.45546941226E-04
   2   4   1   1.51282976670E-04
   3   4   1   5.03748198754E-12
   4   4   1  -1.51282106995E-04
   5   4   1   1.45546941125E-04
   6   4   1   4.75619702799E-05
   7   4   1  -4.93707902522E-12
   8   4   1  -4.75628399534E-05
   1   5   1  -1.37259312935E-04
   2   5   1  -5.71029143426E-06
   3   5   1  -5.94060069091E-06
   4   5   1   5.94132882482E-06
   5   5   1   5.70988409230E-06
   6   5   1   1.37259720430E-04
   7   5   1   1.00944149281E-04
   8   5   1  -1.00944877569E-04
   1   6   1  -3.17179084789E-04
   2   6   1   6.03789462731E-05
   3   6   1   3.46792027906E-05
   4   6   1  -1.05463253527E-10
   5   6   1  -3.46789911231E-05
   6   6   1  -6.03789464227E-05
   7   6   1   3.17178873113E-04
   8   6   1   1.05621360291E-10
   1   7   1  -1.41235519572E-04
   2   7   1   6.08968619247E-04
   3   7   1   4.25119883453E-04
   4   7   1   4.06200468015E-05
   5   7   1  -4.06205334235E-05
   6   7   1  -4.25120332993E-04
   7   7   1  -6.08968169749E-04
   8   7   1   1.41236006225E-04
   1   8   1   5.52621516771E-10
   2   8   1   5.41642753175E-03
   3   8   1  -8.76877621548E-05
   4   8   1  -9.09036053099E-05
   5   8   1  -5.48482661470E-10
   6   8   1   9.09039743389E-05
   7   8   1   8.76877619092E-05
   8   8   1  -5.41642790183E-03
   1   2   2   1
   1   1   1   2.26201894112E-01
   2   1   1  -4.11660456781E-03
   3   1   1  -3.21755284262E-04
   4   1   1  -8.28525269998E-06
   5   1   1   8.28583040047E-06
   6   1   1   3.21755235281E-04
   7   1   1   4.11660461722E-03
   8   1   1  -2.26201894682E-01
   1   2   1   5.52621516771E-10
   2   2   1  -5.41642790183E-03
   3   2   1   8.76877619092E-05
   4   2   1   9.09039743389E-05
   5   2   1  -5.48482661470E-10
   6   2   1  -9.09036053099E-05
   7   2   1  -8.76877621548E-05
   8   2   1   5.41642753175E-03
   1   3   1  -1.41235519572E-04
   2   3   1   1.41236006225E-04
   3   3   1  -6.08968169749E-04
   4   3   1  -4.25120332993E-04
   5   3   1  -4.06205334235E-05
   6   3   1   4.06200468015E-05
   7   3   1   4.25119883453E-04
   8   3   1   6.08968619247E-04
   1   4   1  -3.17179084789E-04
   2   4   1   1.05621360291E-10
   3   4   1   3.17178873113E-04
   4   4   1  -6.03789464227E-05
   5   4   1  -3.46789911231E-05
   6   4   1  -1.05463253527E-10
   7   4   1   3.46792027906E-05
   8   4   1   6.03789462731E-05
   1   5   1  -1.37259312935E-04
   2   5   1  -1.00944877569E-04
   3   5   1   1.00944149281E-04
   4   5   1   1.37259720430E-04
   5   5   1   5.70988409230E-06
   6   5   1   5.94132882482E-06
   7   5   1  -5.94060069091E-06
   8   5   1  -5.71029143426E-06
   1   6   1  -1.45546941226E-04
   2   6   1  -4.75628399534E-05
   3   6   1  -4.93707902522E-12
   4   6   1   4.75619702799E-05
   5   6   1   1.45546941125E-04
   6   6   1  -1.51282106995E-04
   7   6   1   5.03748198754E-12
   8   6   1   1.51282976670E-04
   1   7   1  -6.38934119367E-04
   2   7   1   2.92320480270E-05
   3   7   1   4.59179985176E-06
   4   7   1  -4.59189777061E-06
   5   7   1  -2.92325199553E-05
   6   7   1   6.38934591545E-04
   7   7   1  -6.96655926645E-04
   8   7   1   6.96656024315E-04
   1   8   1  -4.25784113654E-03
   2   8   1   2.72544230329E-04
   3   8   1   1.30176629985E-04
   4   8   1  -5.69848907238E-11
   5   8   1  -1.30176360853E-04
   6   8   1  -2.72544230313E-04
   7   8   1   4.25784086770E-03
   8   8   1   5.66126534283E-11
   1   2   2   2
   1   1   1  -1.06199756020E-11
   2   1   1   2.43911381028E-02
   3   1   1   8.66131875129E-04
   4   1   1  -1.17688771394E-04
   5   1   1  -7.24464325336E-13
   6   1   1   1.17688772236E-04
   7   1   1  -8.66131874871E-04
   8   1   1  -2.43911381036E-02
   1   2   1   6.88114252508E-02
   2   2   1  -6.88114252510E-02
   3   2   1   1.22795711044E-04
   4   2   1  -1.85448097055E-04
   5   2   1  -7.16385870110E-05
   6   2   1   7.16385876146E-05
   7   2   1   1.85448095856E-04
   8   2   1  -1.22795710210E-04
   1   3   1   3.00002668983E-03
   2   3   1   2.91855949131E-13
   3   3   1  -3.00002669042E-03
   4   3   1   4.33921392197E-04
   5   3   1   1.26398228862E-05
   6   3   1  -5.50084283679E-13
   7   3   1  -1.26398222908E-05
   8   3   1  -4.33921391939E-04
   1   4   1   2.54748282622E-04
   2   4   1  -3.15532334115E-04
   3   4   1   3.15532334123E-04
   4   4   1  -2.54748282383E-04
   5   4   1   4.21577878125E-05
   6   4   1  -1.35980371348E-05
   7   4   1   1.35980374917E-05
   8   4   1  -4.21577884161E-05
   1   5   1   1.58314082559E-04
   2   5   1  -2.97058070855E-05
   3   5   1  -1.29108854684E-13
   4   5   1   2.97058070855E-05
   5   5   1  -1.58314082300E-04
   6   5   1  -1.38473567915E-04
   7   5   1  -1.29108854684E-13
   8   5   1   1.38473567915E-04
   1   6   1   4.90125826252E-04
   2   6   1   1.26021586584E-04
   3   6   1   1.35980374917E-05
   4   6   1  -1.35980371348E-05
   5   6   1  -1.26021587188E-04
   6   6   1  -4.90125826013E-04
   7   6   1  -2.92143743144E-04
   8   6   1   2.92143743152E-04
   1   7   1   1.26776293983E-03
   2   7   1   1.73754685328E-04
   3   7   1  -1.26398222908E-05
   4   7   1  -5.50085422091E-13
   5   7   1   1.26398228862E-05
   6   7   1  -1.73754685069E-04
   7   7   1  -1.26776294042E-03
   8   7   1   2.91856816492E-13
   1   8   1   2.00291490444E-02
   2   8   1  -1.22795710210E-04
   3   8   1  -4.22227981411E-04
   4   8   1  -9.65407873854E-05
   5   8   1   9.65407879890E-05
   6   8   1   4.22227980212E-04
   7   8   1   1.22795711044E-04
   8   8   1  -2.00291490446E-02
   1   3   1   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   1   3   1   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   1   3   2   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   1   3   2   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   2   1   1   1
   1   1   1  -1.06199756020E-11
   2   1   1   2.43911381028E-02
   3   1   1   8.66131875129E-04
   4   1   1  -1.17688771394E-04
   5   1   1  -7.24464325336E-13
   6   1   1   1.17688772236E-04
   7   1   1  -8.66131874871E-04
   8   1   1  -2.43911381036E-02
   1   2   1   6.88114252508E-02
   2   2   1  -6.88114252510E-02
   3   2   1   1.22795711044E-04
   4   2   1  -1.85448097055E-04
   5   2   1  -7.16385870110E-05
   6   2   1   7.16385876146E-05
   7   2   1   1.85448095856E-04
   8   2   1  -1.22795710210E-04
   1   3   1   3.00002668983E-03
   2   3   1   2.91855949131E-13
   3   3   1  -3.00002669042E-03
   4   3   1   4.33921392197E-04
   5   3   1   1.26398228862E-05
   6   3   1  -5.50084283679E-13
   7   3   1  -1.26398222908E-05
   8   3   1  -4.33921391939E-04
   1   4   1   2.54748282622E-04
   2   4   1  -3.15532334115E-04
   3   4   1   3.15532334123E-04
   4   4   1  -2.54748282383E-04
   5   4   1   4.21577878125E-05
   6   4   1  -1.35980371348E-05
   7   4   1   1.35980374917E-05
   8   4   1  -4.21577884161E-05
   1   5   1   1.58314082559E-04
   2   5   1  -2.97058070855E-05
   3   5   1  -1.29108854684E-13
   4   5   1   2.97058070855E-05
   5   5   1  -1.58314082300E-04
   6   5   1  -1.38473567915E-04
   7   5   1  -1.29108854684E-13
   8   5   1   1.38473567915E-04
   1   6   1   4.90125826252E-04
   2   6   1   1.26021586584E-04
   3   6   1   1.35980374917E-05
   4   6   1  -1.35980371348E-05
   5   6   1  -1.26021587188E-04
   6   6   1  -4.90125826013E-04
   7   6   1  -2.92143743144E-04
   8   6   1   2.92143743152E-04
   1   7   1   1.26776293983E-03
   2   7   1   1.73754685328E-04
   3   7   1  -1.26398222908E-05
   4   7   1  -5.50085422091E-13
   5   7   1   1.26398228862E-05
   6   7   1  -1.73754685069E-04
   7   7   1  -1.26776294042E-03
   8   7   1   2.91856816492E-13
   1   8   1   2.00291490444E-02
   2   8   1  -1.22795710210E-04
   3   8   1  -4.22227981411E-04
   4   8   1  -9.65407873854E-05
   5   8   1   9.65407879890E-05
   6   8   1   4.22227980212E-04
   7   8   1   1.22795711044E-04
   8   8   1  -2.00291490446E-02
   2   1   1   2
   1   1   1   2.26201894112E-01
   2   1   1  -2.26201894682E-01
   3   1   1   4.11660461722E-03
   4   1   1   3.21755235281E-04
   5   1   1   8.28583040047E-06
   6   1   1  -8.28525269998E-06
   7   1   1  -3.21755284262E-04
   8   1   1  -4.11660456781E-03
   1   2   1  -4.25784113654E-03
   2   2   1   5.66126534283E-11
   3   2   1   4.25784086770E-03
   4   2   1  -2.72544230313E-04
   5   2   1  -1.30176360853E-04
   6   2   1  -5.69848907238E-11
   7   2   1   1.30176629985E-04
   8   2   1   2.72544230329E-04
   1   3   1  -6.38934119367E-04
   2   3   1   6.96656024315E-04
   3   3   1  -6.96655926645E-04
   4   3   1   6.38934591545E-04
   5   3   1  -2.92325199553E-05
   6   3   1  -4.59189777061E-06
   7   3   1   4.59179985176E-06
   8   3   1   2.92320480270E-05
   1   4   1  -1.45546941226E-04
   2   4   1   1.51282976670E-04
   3   4   1   5.03748198754E-12
   4   4   1  -1.51282106995E-04
   5   4   1   1.45546941125E-04
   6   4   1   4.75619702799E-05
   7   4   1  -4.93707902522E-12
   8   4   1  -4.75628399534E-05
   1   5   1  -1.37259312935E-04
   2   5   1  -5.71029143426E-06
   3   5   1  -5.94060069091E-06
   4   5   1   5.94132882482E-06
   5   5   1   5.70988409230E-06
   6   5   1   1.37259720430E-04
   7   5   1   1.00944149281E-04
   8   5   1  -1.00944877569E-04
   1   6   1  -3.17179084789E-04
   2   6   1   6.03789462731E-05
   3   6   1   3.46792027906E-05
   4   6   1  -1.05463253527E-10
   5   6   1  -3.46789911231E-05
   6   6   1  -6.03789464227E-05
   7   6   1   3.17178873113E-04
   8   6   1   1.05621360291E-10
   1   7   1  -1.41235519572E-04
   2   7   1   6.08968619247E-04
   3   7   1   4.25119883453E-04
   4   7   1   4.06200468015E-05
   5   7   1  -4.06205334235E-05
   6   7   1  -4.25120332993E-04
   7   7   1  -6.08968169749E-04
   8   7   1   1.41236006225E-04
   1   8   1   5.52621516771E-10
   2   8   1   5.41642753175E-03
   3   8   1  -8.76877621548E-05
   4   8   1  -9.09036053099E-05
   5   8   1  -5.48482661470E-10
   6   8   1   9.09039743389E-05
   7   8   1   8.76877619092E-05
   8   8   1  -5.41642790183E-03
   2   1   2   1
   1   1   1   2.26201894112E-01
   2   1   1  -4.11660456781E-03
   3   1   1  -3.21755284262E-04
   4   1   1  -8.28525269998E-06
   5   1   1   8.28583040047E-06
   6   1   1   3.21755235281E-04
   7   1   1   4.11660461722E-03
   8   1   1  -2.26201894682E-01
   1   2   1   5.52621516771E-10
   2   2   1  -5.41642790183E-03
   3   2   1   8.76877619092E-05
   4   2   1   9.09039743389E-05
   5   2   1  -5.48482661470E-10
   6   2   1  -9.09036053099E-05
   7   2   1  -8.76877621548E-05
   8   2   1   5.41642753175E-03
   1   3   1  -1.41235519572E-04
   2   3   1   1.41236006225E-04
   3   3   1  -6.08968169749E-04
   4   3   1  -4.25120332993E-04
   5   3   1  -4.06205334235E-05
   6   3   1   4.06200468015E-05
   7   3   1   4.25119883453E-04
   8   3   1   6.08968619247E-04
   1   4   1  -3.17179084789E-04
   2   4   1   1.05621360291E-10
   3   4   1   3.17178873113E-04
   4   4   1  -6.03789464227E-05
   5   4   1  -3.46789911231E-05
   6   4   1  -1.05463253527E-10
   7   4   1   3.46792027906E-05
   8   4   1   6.03789462731E-05
   1   5   1  -1.37259312935E-04
   2   5   1  -1.00944877569E-04
   3   5   1   1.00944149281E-04
   4   5   1   1.37259720430E-04
   5   5   1   5.70988409230E-06
   6   5   1   5.94132882482E-06
   7   5   1  -5.94060069091E-06
   8   5   1  -5.71029143426E-06
   1   6   1  -1.45546941226E-04
   2   6   1  -4.75628399534E-05
   3   6   1  -4.93707902522E-12
   4   6   1   4.75619702799E-05
   5   6   1   1.45546941125E-04
   6   6   1  -1.51282106995E-04
   7   6   1   5.03748198754E-12
   8   6   1   1.51282976670E-04
   1   7   1  -6.38934119367E-04
   2   7   1   2.92320480270E-05
   3   7   1   4.59179985176E-06
   4   7   1  -4.59189777061E-06
   5   7   1  -2.92325199553E-05
   6   7   1   6.38934591545E-04
   7   7   1  -6.96655926645E-04
   8   7   1   6.96656024315E-04
   1   8   1  -4.25784113654E-03
   2   8   1   2.72544230329E-04
   3   8   1   1.30176629985E-04
   4   8   1  -5.69848907238E-11
   5   8   1  -1.30176360853E-04
   6   8   1  -2.72544230313E-04
   7   8   1   4.25784086770E-03
   8   8   1   5.66126534283E-11
   2   1   2   2
   1   1   1  -1.06199756020E-11
   2   1   1  -2.43911381036E-02
   3   1   1  -8.66131874871E-04
   4   1   1   1.17688772236E-04
   5   1   1  -7.24464325336E-13
   6   1   1  -1.17688771394E-04
   7   1   1   8.66131875129E-04
   8   1   1   2.43911381028E-02
   1   2   1   2.00291490444E-02
   2   2   1  -2.00291490446E-02
   3   2   1   1.22795711044E-04
   4   2   1   4.22227980212E-04
   5   2   1   9.65407879890E-05
   6   2   1  -9.65407873854E-05
   7   2   1  -4.22227981411E-04
   8   2   1  -1.22795710210E-04
   1   3   1   1.26776293983E-03
   2   3   1   2.91856816492E-13
   3   3   1  -1.26776294042E-03
   4   3   1  -1.73754685069E-04
   5   3   1   1.26398228862E-05
   6   3   1  -5.50085422091E-13
   7   3   1  -1.26398222908E-05
   8   3   1   1.73754685328E-04
   1   4   1   4.90125826252E-04
   2   4   1   2.92143743152E-04
   3   4   1  -2.92143743144E-04
   4   4   1  -4.90125826013E-04
   5   4   1  -1.26021587188E-04
   6   4   1  -1.35980371348E-05
   7   4   1   1.35980374917E-05
   8   4   1   1.26021586584E-04
   1   5   1   1.58314082559E-04
   2   5   1   1.38473567915E-04
   3   5   1  -1.29108854684E-13
   4   5   1  -1.38473567915E-04
   5   5   1  -1.58314082300E-04
   6   5   1   2.97058070855E-05
   7   5   1  -1.29108854684E-13
   8   5   1  -2.97058070855E-05
   1   6   1   2.54748282622E-04
   2   6   1  -4.21577884161E-05
   3   6   1   1.35980374917E-05
   4   6   1  -1.35980371348E-05
   5   6   1   4.21577878125E-05
   6   6   1  -2.54748282383E-04
   7   6   1   3.15532334123E-04
   8   6   1  -3.15532334115E-04
   1   7   1   3.00002668983E-03
   2   7   1  -4.33921391939E-04
   3   7   1  -1.26398222908E-05
   4   7   1  -5.50084283679E-13
   5   7   1   1.26398228862E-05
   6   7   1   4.33921392197E-04
   7   7   1  -3.00002669042E-03
   8   7   1   2.91855949131E-13
   1   8   1   6.88114252508E-02
   2   8   1  -1.22795710210E-04
   3   8   1   1.85448095856E-04
   4   8   1   7.16385876146E-05
   5   8   1  -7.16385870110E-05
   6   8   1  -1.85448097055E-04
   7   8   1   1.22795711044E-04
   8   8   1  -6.88114252510E-02
   2   2   1   1
   1   1   1   1.56603122612E+00
   2   1   1   3.27560497348E-02
   3   1   1   3.20731028026E-03
   4   1   1   6.22608593380E-04
   5   1   1   2.52876023706E-04
   6   1   1   6.22608593380E-04
   7   1   1   3.20731028026E-03
   8   1   1   3.27560497348E-02
   1   2   1  -4.41821441379E-02
   2   2   1  -4.41821441379E-02
   3   2   1  -1.47172016675E-03
   4   2   1  -2.96882057069E-04
   5   2   1   4.45248856025E-05
   6   2   1   4.45248855848E-05
   7   2   1  -2.96882057062E-04
   8   2   1  -1.47172016675E-03
   1   3   1  -4.88704053307E-04
   2   3   1  -1.25903157009E-03
   3   3   1  -4.88704053332E-04
   4   3   1  -2.76627660517E-04
   5   3   1  -9.60505465615E-05
   6   3   1  -4.70464792476E-05
   7   3   1  -9.60505465365E-05
   8   3   1  -2.76627660552E-04
   1   4   1  -2.24705026218E-05
   2   4   1  -7.15704115734E-05
   3   4   1  -7.15704115306E-05
   4   4   1  -2.24705026396E-05
   5   4   1  -4.96699477596E-05
   6   4   1  -7.06001420839E-05
   7   4   1  -7.06001421267E-05
   8   4   1  -4.96699477419E-05
   1   5   1  -2.13332913040E-05
   2   5   1  -2.81038080486E-05
   3   5   1  -7.41596200317E-05
   4   5   1  -2.81038080841E-05
   5   5   1  -2.13332912539E-05
   6   5   1  -2.81038080841E-05
   7   5   1  -7.41596200317E-05
   8   5   1  -2.81038080486E-05
   1   6   1  -2.24705026218E-05
   2   6   1  -4.96699477419E-05
   3   6   1  -7.06001421267E-05
   4   6   1  -7.06001420839E-05
   5   6   1  -4.96699477596E-05
   6   6   1  -2.24705026396E-05
   7   6   1  -7.15704115306E-05
   8   6   1  -7.15704115734E-05
   1   7   1  -4.88704053307E-04
   2   7   1  -2.76627660552E-04
   3   7   1  -9.60505465365E-05
   4   7   1  -4.70464792476E-05
   5   7   1  -9.60505465615E-05
   6   7   1  -2.76627660517E-04
   7   7   1  -4.88704053332E-04
   8   7   1  -1.25903157009E-03
   1   8   1  -4.41821441379E-02
   2   8   1  -1.47172016675E-03
   3   8   1  -2.96882057062E-04
   4   8   1   4.45248855848E-05
   5   8   1   4.45248856025E-05
   6   8   1  -2.96882057069E-04
   7   8   1  -1.47172016675E-03
   8   8   1  -4.41821441379E-02
   2   2   1   2
   1   1   1  -3.35932722558E-01
   2   1   1  -3.35932721810E-01
   3   1   1  -1.11811794015E-02
   4   1   1  -1.36259972767E-03
   5   1   1  -3.53242005031E-04
   6   1   1  -3.53242753268E-04
   7   1   1  -1.36259980099E-03
   8   1   1  -1.11811794741E-02
   1   2   1  -1.09365520329E-02
   2   2   1   5.18108504059E-03
   3   2   1  -1.09365523102E-02
   4   2   1  -3.62200660941E-04
   5   2   1  -3.15016847207E-04
   6   2   1  -2.44744456784E-04
   7   2   1  -3.15016568984E-04
   8   2   1  -3.62200482549E-04
   1   3   1  -8.13229854566E-04
   2   3   1   7.13396317931E-04
   3   3   1   7.13396431754E-04
   4   3   1  -8.13230357945E-04
   5   3   1  -1.40176574398E-04
   6   3   1  -1.73638007205E-04
   7   3   1  -1.73638121275E-04
   8   3   1  -1.40176071309E-04
   1   4   1  -1.15500868510E-04
   2   4   1   1.73073816603E-04
   3   4   1  -2.12172864313E-05
   4   4   1   1.73074068982E-04
   5   4   1  -1.15500921989E-04
   6   4   1  -1.62362515556E-04
   7   4   1  -1.81590304478E-04
   8   4   1  -1.62362767389E-04
   1   5   1  -1.01147972241E-04
   2   5   1   9.15895975025E-05
   3   5   1   1.55828117559E-04
   4   5   1   1.55828118709E-04
   5   5   1   9.15895518000E-05
   6   5   1  -1.01148017604E-04
   7   5   1  -3.65648340609E-04
   8   5   1  -3.65648342097E-04
   1   6   1  -2.55934221457E-04
   2   6   1   1.56241935164E-05
   3   6   1   2.26184439787E-04
   4   6   1   2.62322418594E-04
   5   6   1   2.26184978406E-04
   6   6   1   1.56250651106E-05
   7   6   1  -2.55933683428E-04
   8   6   1  -8.34261568163E-04
   1   7   1  -3.80638336175E-03
   2   7   1   5.61515946496E-04
   3   7   1   7.15113517983E-04
   4   7   1   2.15894455719E-04
   5   7   1   2.15894738571E-04
   6   7   1   7.15113136463E-04
   7   7   1   5.61515565223E-04
   8   7   1  -3.80638307891E-03
   1   8   1  -7.27725896140E-01
   2   8   1   1.45626154060E-02
   3   8   1   1.76816010897E-03
   4   8   1   2.77653110089E-04
   5   8   1   8.16994029207E-05
   6   8   1   2.77652865522E-04
   7   8   1   1.76816045285E-03
   8   8   1   1.45626151609E-02
   2   2   2   1
   1   1   1  -3.35932722558E-01
   2   1   1  -1.11811794741E-02
   3   1   1  -1.36259980099E-03
   4   1   1  -3.53242753268E-04
   5   1   1  -3.53242005031E-04
   6   1   1  -1.36259972767E-03
   7   1   1  -1.11811794015E-02
   8   1   1  -3.35932721810E-01
   1   2   1  -7.27725896140E-01
   2   2   1   1.45626151609E-02
   3   2   1   1.76816045285E-03
   4   2   1   2.77652865522E-04
   5   2   1   8.16994029207E-05
   6   2   1   2.77653110089E-04
   7   2   1   1.76816010897E-03
   8   2   1   1.45626154060E-02
   1   3   1  -3.80638336175E-03
   2   3   1  -3.80638307891E-03
   3   3   1   5.61515565223E-04
   4   3   1   7.15113136463E-04
   5   3   1   2.15894738571E-04
   6   3   1   2.15894455719E-04
   7   3   1   7.15113517983E-04
   8   3   1   5.61515946496E-04
   1   4   1  -2.55934221457E-04
   2   4   1  -8.34261568163E-04
   3   4   1  -2.55933683428E-04
   4   4   1   1.56250651106E-05
   5   4   1   2.26184978406E-04
   6   4   1   2.62322418594E-04
   7   4   1   2.26184439787E-04
   8   4   1   1.56241935164E-05
   1   5   1  -1.01147972241E-04
   2   5   1  -3.65648342097E-04
   3   5   1  -3.65648340609E-04
   4   5   1  -1.01148017604E-04
   5   5   1   9.15895518000E-05
   6   5   1   1.55828118709E-04
   7   5   1   1.55828117559E-04
   8   5   1   9.15895975025E-05
   1   6   1  -1.15500868510E-04
   2   6   1  -1.62362767389E-04
   3   6   1  -1.81590304478E-04
   4   6   1  -1.62362515556E-04
   5   6   1  -1.15500921989E-04
   6   6   1   1.73074068982E-04
   7   6   1  -2.12172864313E-05
   8   6   1   1.73073816603E-04
   1   7   1  -8.13229854566E-04
   2   7   1  -1.40176071309E-04
   3   7   1  -1.73638121275E-04
   4   7   1  -1.73638007205E-04
   5   7   1  -1.40176574398E-04
   6   7   1  -8.13230357945E-04
   7   7   1   7.13396431754E-04
   8   7   1   7.13396317931E-04
   1   8   1  -1.09365520329E-02
   2   8   1  -3.62200482549E-04
   3   8   1  -3.15016568984E-04
   4   8   1  -2.44744456784E-04
   5   8   1  -3.15016847207E-04
   6   8   1  -3.62200660941E-04
   7   8   1  -1.09365523102E-02
   8   8   1   5.18108504059E-03
   2   2   2   2
   1   1   1   1.56603122612E+00
   2   1   1   3.27560497348E-02
   3   1   1   3.20731028026E-03
   4   1   1   6.22608593380E-04
   5   1   1   2.52876023706E-04
   6   1   1   6.22608593380E-04
   7   1   1   3.20731028026E-03
   8   1   1   3.27560497348E-02
   1   2   1  -4.41821441379E-02
   2   2   1  -4.41821441379E-02
   3   2   1  -1.47172016675E-03
   4   2   1  -2.96882057069E-04
   5   2   1   4.45248856025E-05
   6   2   1   4.45248855848E-05
   7   2   1  -2.96882057062E-04
   8   2   1  -1.47172016675E-03
   1   3   1  -4.88704053307E-04
   2   3   1  -1.25903157009E-03
   3   3   1  -4.88704053332E-04
   4   3   1  -2.76627660517E-04
   5   3   1  -9.60505465615E-05
   6   3   1  -4.70464792476E-05
   7   3   1  -9.60505465365E-05
   8   3   1  -2.76627660552E-04
   1   4   1  -2.24705026218E-05
   2   4   1  -7.15704115734E-05
   3   4   1  -7.15704115306E-05
   4   4   1  -2.24705026396E-05
   5   4   1  -4.96699477596E-05
   6   4   1  -7.06001420839E-05
   7   4   1  -7.06001421267E-05
   8   4   1  -4.96699477419E-05
   1   5   1  -2.13332913040E-05
   2   5   1  -2.81038080486E-05
   3   5   1  -7.41596200317E-05
   4   5   1  -2.81038080841E-05
   5   5   1  -2.13332912539E-05
   6   5   1  -2.81038080841E-05
   7   5   1  -7.41596200317E-05
   8   5   1  -2.81038080486E-05
   1   6   1  -2.24705026218E-05
   2   6   1  -4.96699477419E-05
   3   6   1  -7.06001421267E-05
   4   6   1  -7.06001420839E-05
   5   6   1  -4.96699477596E-05
   6   6   1  -2.24705026396E-05
   7   6   1  -7.15704115306E-05
   8   6   1  -7.15704115734E-05
   1   7   1  -4.88704053307E-04
   2   7   1  -2.76627660552E-04
   3   7   1  -9.60505465365E-05
   4   7   1  -4.70464792476E-05
   5   7   1  -9.60505465615E-05
   6   7   1  -2.76627660517E-04
   7   7   1  -4.88704053332E-04
   8   7   1  -1.25903157009E-03
   1   8   1  -4.41821441379E-02
   2   8   1  -1.47172016675E-03
   3   8   1  -2.96882057062E-04
   4   8   1   4.45248855848E-05
   5   8   1   4.45248856025E-05
   6   8   1  -2.96882057069E-04
   7   8   1  -1.47172016675E-03
   8   8   1  -4.41821441379E-02
   2   3   1   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   2   3   1   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   2   3   2   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   2   3   2   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   1   1   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   1   1   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   1   2   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   1   2   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   2   1   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   2   1   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   2   2   1
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   2   2   2
   1   1   1   0.00000000000E+00
   2   1   1   0.00000000000E+00
   3   1   1   0.00000000000E+00
   4   1   1   0.00000000000E+00
   5   1   1   0.00000000000E+00
   6   1   1   0.00000000000E+00
   7   1   1   0.00000000000E+00
   8   1   1   0.00000000000E+00
   1   2   1   0.00000000000E+00
   2   2   1   0.00000000000E+00
   3   2   1   0.00000000000E+00
   4   2   1   0.00000000000E+00
   5   2   1   0.00000000000E+00
   6   2   1   0.00000000000E+00
   7   2   1   0.00000000000E+00
   8   2   1   0.00000000000E+00
   1   3   1   0.00000000000E+00
   2   3   1   0.00000000000E+00
   3   3   1   0.00000000000E+00
   4   3   1   0.00000000000E+00
   5   3   1   0.00000000000E+00
   6   3   1   0.00000000000E+00
   7   3   1   0.00000000000E+00
   8   3   1   0.00000000000E+00
   1   4   1   0.00000000000E+00
   2   4   1   0.00000000000E+00
   3   4   1   0.00000000000E+00
   4   4   1   0.00000000000E+00
   5   4   1   0.00000000000E+00
   6   4   1   0.00000000000E+00
   7   4   1   0.00000000000E+00
   8   4   1   0.00000000000E+00
   1   5   1   0.00000000000E+00
   2   5   1   0.00000000000E+00
   3   5   1   0.00000000000E+00
   4   5   1   0.00000000000E+00
   5   5   1   0.00000000000E+00
   6   5   1   0.00000000000E+00
   7   5   1   0.00000000000E+00
   8   5   1   0.00000000000E+00
   1   6   1   0.00000000000E+00
   2   6   1   0.00000000000E+00
   3   6   1   0.00000000000E+00
   4   6   1   0.00000000000E+00
   5   6   1   0.00000000000E+00
   6   6   1   0.00000000000E+00
   7   6   1   0.00000000000E+00
   8   6   1   0.00000000000E+00
   1   7   1   0.00000000000E+00
   2   7   1   0.00000000000E+00
   3   7   1   0.00000000000E+00
   4   7   1   0.00000000000E+00
   5   7   1   0.00000000000E+00
   6   7   1   0.00000000000E+00
   7   7   1   0.00000000000E+00
   8   7   1   0.00000000000E+00
   1   8   1   0.00000000000E+00
   2   8   1   0.00000000000E+00
   3   8   1   0.00000000000E+00
   4   8   1   0.00000000000E+00
   5   8   1   0.00000000000E+00
   6   8   1   0.00000000000E+00
   7   8   1   0.00000000000E+00
   8   8   1   0.00000000000E+00
   3   3   1   1
   1   1   1   2.95172132031E-01
   2   1   1   9.89834586940E-03
   3   1   1   2.90968281250E-04
   4   1   1  -2.51518068995E-05
   5   1   1  -2.19546875000E-06
   6   1   1  -2.51518068995E-05
   7   1   1   2.90968281250E-04
   8   1   1   9.89834586940E-03
   1   2   1   9.89834586940E-03
   2   2   1   9.89834586940E-03
   3   2   1  -1.44941281990E-03
   4   2   1   1.22339531250E-04
   5   2   1  -6.45296875000E-06
   6   2   1  -6.45296875000E-06
   7   2   1   1.22339531250E-04
   8   2   1  -1.44941281990E-03
   1   3   1   2.90968281250E-04
   2   3   1  -1.44941281990E-03
   3   3   1   2.90968281250E-04
   4   3   1   1.22339531250E-04
   5   3   1  -2.25279687500E-05
   6   3   1   5.45938239566E-06
   7   3   1  -2.25279687500E-05
   8   3   1   1.22339531250E-04
   1   4   1  -2.51518068995E-05
   2   4   1   1.22339531250E-04
   3   4   1   1.22339531250E-04
   4   4   1  -2.51518068995E-05
   5   4   1  -6.45296875000E-06
   6   4   1   5.45938239566E-06
   7   4   1   5.45938239566E-06
   8   4   1  -6.45296875000E-06
   1   5   1  -2.19546874997E-06
   2   5   1  -6.45296875000E-06
   3   5   1  -2.25279687500E-05
   4   5   1  -6.45296875000E-06
   5   5   1  -2.19546875000E-06
   6   5   1  -6.45296875000E-06
   7   5   1  -2.25279687500E-05
   8   5   1  -6.45296875000E-06
   1   6   1  -2.51518068995E-05
   2   6   1  -6.45296875000E-06
   3   6   1   5.45938239566E-06
   4   6   1   5.45938239566E-06
   5   6   1  -6.45296875000E-06
   6   6   1  -2.51518068995E-05
   7   6   1   1.22339531250E-04
   8   6   1   1.22339531250E-04
   1   7   1   2.90968281250E-04
   2   7   1   1.22339531250E-04
   3   7   1  -2.25279687500E-05
   4   7   1   5.45938239566E-06
   5   7   1  -2.25279687500E-05
   6   7   1   1.22339531250E-04
   7   7   1   2.90968281250E-04
   8   7   1  -1.44941281990E-03
   1   8   1   9.89834586940E-03
   2   8   1  -1.44941281990E-03
   3   8   1   1.22339531250E-04
   4   8   1  -6.45296875000E-06
   5   8   1  -6.45296875000E-06
   6   8   1   1.22339531250E-04
   7   8   1  -1.44941281990E-03
   8   8   1   9.89834586940E-03
   3   3   1   2
   1   1   1  -1.27104172812E-01
   2   1   1  -1.27104173287E-01
   3   1   1   1.01766703125E-02
   4   1   1  -5.22185898386E-04
   5   1   1  -3.66503125000E-05
   6   1   1  -3.66498375535E-05
   7   1   1  -5.22185937500E-04
   8   1   1   1.01766702734E-02
   1   2   1   1.01766702734E-02
   2   2   1  -7.73627745287E-03
   3   2   1   1.01766701394E-02
   4   2   1  -1.29436562500E-03
   5   2   1   1.62025639755E-04
   6   2   1  -1.83335172112E-05
   7   2   1   1.62025773748E-04
   8   2   1  -1.29436550008E-03
   1   3   1  -5.22185937500E-04
   2   3   1   1.50820038124E-04
   3   3   1   1.50820312500E-04
   4   3   1  -5.22185773748E-04
   5   3   1   1.62025937500E-04
   6   3   1  -2.68900381239E-05
   7   3   1  -2.68903125000E-05
   8   3   1   1.62025773748E-04
   1   4   1  -3.66498375535E-05
   2   4   1   7.33943750000E-05
   3   4   1  -5.49027476340E-05
   4   4   1   7.33943278683E-05
   5   4   1  -3.66498353321E-05
   6   4   1  -1.83335643430E-05
   7   4   1  -2.68900381239E-05
   8   4   1  -1.83335172112E-05
   1   5   1  -3.66503125000E-05
   2   5   1  -2.44195396679E-05
   3   5   1   3.17468750000E-06
   4   5   1   3.17498524496E-06
   5   5   1  -2.44190625000E-05
   6   5   1  -3.66498353321E-05
   7   5   1   1.62025937500E-04
   8   5   1   1.62025639755E-04
   1   6   1  -5.22185898386E-04
   2   6   1   7.33941422112E-05
   3   6   1   3.17486060623E-06
   4   6   1  -9.10749917236E-07
   5   6   1   3.17498524496E-06
   6   6   1   7.33943278683E-05
   7   6   1  -5.22185773748E-04
   8   6   1  -1.29436562500E-03
   1   7   1   1.01766703125E-02
   2   7   1   1.50820247634E-04
   3   7   1  -5.49028125000E-05
   4   7   1   3.17486060623E-06
   5   7   1   3.17468750000E-06
   6   7   1  -5.49027476340E-05
   7   7   1   1.50820312500E-04
   8   7   1   1.01766701394E-02
   1   8   1  -1.27104173287E-01
   2   8   1  -7.73627768566E-03
   3   8   1   1.50820247634E-04
   4   8   1   7.33941422112E-05
   5   8   1  -2.44195396680E-05
   6   8   1   7.33943750000E-05
   7   8   1   1.50820038124E-04
   8   8   1  -7.73627745287E-03
   3   3   2   1
   1   1   1  -1.27104172812E-01
   2   1   1   1.01766702734E-02
   3   1   1  -5.22185937500E-04
   4   1   1  -3.66498375535E-05
   5   1   1  -3.66503125000E-05
   6   1   1  -5.22185898386E-04
   7   1   1   1.01766703125E-02
   8   1   1  -1.27104173287E-01
   1   2   1  -1.27104173287E-01
   2   2   1  -7.73627745287E-03
   3   2   1   1.50820038124E-04
   4   2   1   7.33943750000E-05
   5   2   1  -2.44195396680E-05
   6   2   1   7.33941422112E-05
   7   2   1   1.50820247634E-04
   8   2   1  -7.73627768566E-03
   1   3   1   1.01766703125E-02
   2   3   1   1.01766701394E-02
   3   3   1   1.50820312500E-04
   4   3   1  -5.49027476340E-05
   5   3   1   3.17468750000E-06
   6   3   1   3.17486060623E-06
   7   3   1  -5.49028125000E-05
   8   3   1   1.50820247634E-04
   1   4   1  -5.22185898386E-04
   2   4   1  -1.29436562500E-03
   3   4   1  -5.22185773748E-04
   4   4   1   7.33943278683E-05
   5   4   1   3.17498524496E-06
   6   4   1  -9.10749917236E-07
   7   4   1   3.17486060623E-06
   8   4   1   7.33941422112E-05
   1   5   1  -3.66503125000E-05
   2   5   1   1.62025639755E-04
   3   5   1   1.62025937500E-04
   4   5   1  -3.66498353321E-05
   5   5   1  -2.44190625000E-05
   6   5   1   3.17498524496E-06
   7   5   1   3.17468750000E-06
   8   5   1  -2.44195396679E-05
   1   6   1  -3.66498375535E-05
   2   6   1  -1.83335172112E-05
   3   6   1  -2.68900381239E-05
   4   6   1  -1.83335643430E-05
   5   6   1  -3.66498353321E-05
   6   6   1   7.33943278683E-05
   7   6   1  -5.49027476340E-05
   8   6   1   7.33943750000E-05
   1   7   1  -5.22185937500E-04
   2   7   1   1.62025773748E-04
   3   7   1  -2.68903125000E-05
   4   7   1  -2.68900381239E-05
   5   7   1   1.62025937500E-04
   6   7   1  -5.22185773748E-04
   7   7   1   1.50820312500E-04
   8   7   1   1.50820038124E-04
   1   8   1   1.01766702734E-02
   2   8   1  -1.29436550008E-03
   3   8   1   1.62025773748E-04
   4   8   1  -1.83335172112E-05
   5   8   1   1.62025639755E-04
   6   8   1  -1.29436562500E-03
   7   8   1   1.01766701394E-02
   8   8   1  -7.73627745287E-03
   3   3   2   2
   1   1   1   2.95172132031E-01
   2   1   1   9.89834586940E-03
   3   1   1   2.90968281250E-04
   4   1   1  -2.51518068995E-05
   5   1   1  -2.19546875000E-06
   6   1   1  -2.51518068995E-05
   7   1   1   2.90968281250E-04
   8   1   1   9.89834586940E-03
   1   2   1   9.89834586940E-03
   2   2   1   9.89834586940E-03
   3   2   1  -1.44941281990E-03
   4   2   1   1.22339531250E-04
   5   2   1  -6.45296875000E-06
   6   2   1  -6.45296875000E-06
   7   2   1   1.22339531250E-04
   8   2   1  -1.44941281990E-03
   1   3   1   2.90968281250E-04
   2   3   1  -1.44941281990E-03
   3   3   1   2.90968281250E-04
   4   3   1   1.22339531250E-04
   5   3   1  -2.25279687500E-05
   6   3   1   5.45938239566E-06
   7   3   1  -2.25279687500E-05
   8   3   1   1.22339531250E-04
   1   4   1  -2.51518068995E-05
   2   4   1   1.22339531250E-04
   3   4   1   1.22339531250E-04
   4   4   1  -2.51518068995E-05
   5   4   1  -6.45296875000E-06
   6   4   1   5.45938239566E-06
   7   4   1   5.45938239566E-06
   8   4   1  -6.45296875000E-06
   1   5   1  -2.19546874997E-06
   2   5   1  -6.45296875000E-06
   3   5   1  -2.25279687500E-05
   4   5   1  -6.45296875000E-06
   5   5   1  -2.19546875000E-06
   6   5   1  -6.45296875000E-06
   7   5   1  -2.25279687500E-05
   8   5   1  -6.45296875000E-06
   1   6   1  -2.51518068995E-05
   2   6   1  -6.45296875000E-06
   3   6   1   5.45938239566E-06
   4   6   1   5.45938239566E-06
   5   6   1  -6.45296875000E-06
   6   6   1  -2.51518068995E-05
   7   6   1   1.22339531250E-04
   8   6   1   1.22339531250E-04
   1   7   1   2.90968281250E-04
   2   7   1   1.22339531250E-04
   3   7   1  -2.25279687500E-05
   4   7   1   5.45938239566E-06
   5   7   1  -2.25279687500E-05
   6   7   1   1.22339531250E-04
   7   7   1   2.90968281250E-04
   8   7   1  -1.44941281990E-03
   1   8   1   9.89834586940E-03
   2   8   1  -1.44941281990E-03
   3   8   1   1.22339531250E-04
   4   8   1  -6.45296875000E-06
   5   8   1  -6.45296875000E-06
   6   8   1   1.22339531250E-04
   7   8   1  -1.44941281990E-03
   8   8   1   9.89834586940E-03


==> anc/C2/inputs/DFPT.in <==
C2
&INPUTPH
    prefix = 'C2'
    outdir = 'work'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    ldisp = .true.
    nq1 = 8
    nq2 = 8
    nq3 = 1

    tr2_ph = 1e-21
/


==> anc/C2/inputs/DFT.in <==
&CONTROL
    prefix = 'C2'
    outdir = 'work'
    pseudo_dir = 'pp'
/
&SYSTEM
    ibrav = 4
    ntyp = 1
    nat = 2

    a = 2.46
    c = 15.0

    ecutwfc = 150.0
    nbnd = 13
/
&ELECTRONS
    conv_thr = 1e-18
/

ATOMIC_SPECIES
C 12.0 C.upf

ATOMIC_POSITIONS crystal
C 0.3333333333 0.6666666667 0.0
C 0.6666666667 0.3333333333 0.0

K_POINTS automatic
32 32 1 0 0 0


==> anc/C2/inputs/cDFPT.in <==
C2
&INPUTPH
    prefix = 'C2'
    outdir = 'work'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    ldisp = .true.
    nq1 = 8
    nq2 = 8
    nq3 = 1

    tr2_ph = 1e-21

    cdfpt = .true.
    subspace = 'cDFPT.sub'
/


==> anc/C2/inputs/cDFPT.sub <==
32 32 1 2 0

  2  2  2  2  2  2  2  3  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  3  2  2  2  2  2  2
  2  2  2  2  2  2  2  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  2  2  2  2  2  2  2
  2  2  2  2  2  2  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  2  2  2  2  2  2  2
  2  2  2  2  2  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  2  2  2  2  2  2  2
  2  2  2  2  2  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  2  2  2  2  2  2  2  2
  2  2  2  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  2  2  2  2  2  2  2
  2  2  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  2  2  2  2  2  2  2
  3  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  3  2  2  2  2  2  2
  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  3  3  3  2  3  3  3
  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  3  3  3  3  3  3  3
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  3  3  3  3  3  3  3  3  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4
  3  3  3  3  2  3  3  3  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3
  3  2  2  2  2  2  2  3  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3
  2  2  2  2  2  2  2  2  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  2
  2  2  2  2  2  2  2  2  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  2  2
  2  2  2  2  2  2  2  2  2  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  2  2  2  2
  2  2  2  2  2  2  2  2  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  2  2  2  2
  2  2  2  2  2  2  2  2  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  2  2  2  2  2
  2  2  2  2  2  2  2  2  3  3  4  4  4  4  4  4  4  4  4  4  4  4  4  4  3  3  2  2  2  2  2  2

 13 13 13 13 12 11 11  9  8  6  5  5  5  5  5  5  5  5  5  5  5  5  5  6  8  9 11 11 12 13 13 13
 13 13 13 12 11 11 10  8  7  5  5  5  5  5  5  5  5  5  5  5  5  5  5  7  8 10 11 11 12 13 13 13
 13 13 12 12 11 10  8  8  6  5  5  5  5  5  5  5  5  5  5  5  5  5  6  8  8 10 11 12 12 13 13 13
 13 12 12 11 10  9  8  7  5  5  5  5  5  5  5  5  5  5  5  5  5  5  7  8  9 10 11 12 12 13 13 13
 12 11 11 10  9  8  7  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  7  8  9 10 11 11 12 12 12 12
 11 11 10  9  8  7  6  5  5  5  5  5  5  5  5  5  5  5  5  5  5  6  7  8  9 10 11 11 11 12 12 11
 11 10  8  8  7  6  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  6  7  8  8 10 11 11 11 11 11 11
  9  8  8  7  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  7  8  8  9 10 10 10 10 10 10
  8  7  6  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  6  7  8  8  8  9  9  9  8  8
  6  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  6  7  8  8  8  8  8  8  7
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  6  7  7  7  7  7  6  5
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  6  6  5  5  5  5
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  5  5  5  5  5  6  6  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  5  5  6  7  7  7  7  7  6  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  6  7  8  8  8  8  8  8  7  6  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5
  8  8  8  9  9  9  8  8  8  7  6  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  6  7
  9 10 10 10 10 10 10  9  8  8  7  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  7  8  8
 11 11 11 11 11 11 11 10  8  8  7  6  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  6  7  8  8 10
 11 11 12 12 11 11 11 10  9  8  7  6  5  5  5  5  5  5  5  5  5  5  5  5  5  5  6  7  8  9 10 11
 12 12 12 12 12 11 11 10  9  8  7  5  5  5  5  5  5  5  5  5  5  5  5  5  5  5  7  8  9 10 11 11
 13 13 13 13 12 12 11 10  9  8  7  5  5  5  5  5  5  5  5  5  5  5  5  5  5  7  8  9 10 11 12 12
 13 13 13 13 12 12 11 10  8  8  6  5  5  5  5  5  5  5  5  5  5  5  5  5  6  8  8 10 11 12 12 13
 13 13 13 13 12 11 11 10  8  7  5  5  5  5  5  5  5  5  5  5  5  5  5  5  7  8 10 11 11 12 13 13


==> anc/C6H6/DFPT.elph <==
 0 0 0  1.454821 -0.000000
 0 0 1 -0.955489 -0.870141
 0 0 2 -0.000052 -0.000023
 0 0 3 -0.080743 -0.085905
 0 0 4 -0.000000  0.000000
 0 0 5 -0.423680  0.083598
 0 1 0 -0.955489  0.870141
 0 1 1  0.734936 -0.000000
 0 1 2  0.000015 -0.000005
 0 1 3  0.769246  0.059877
 0 1 4 -0.000008  0.000012
 0 1 5  0.688718 -0.930344
 0 2 0 -0.000052  0.000023
 0 2 1  0.000015  0.000005
 0 2 2  0.361768 -0.000000
 0 2 3  0.000030  0.000013
 0 2 4  0.291010 -0.219958
 0 2 5 -0.000038  0.000008
 0 3 0 -0.080743  0.085905
 0 3 1  0.769246 -0.059877
 0 3 2  0.000030 -0.000013
 0 3 3 -2.123238 -0.000000
 0 3 4 -0.000002  0.000003
 0 3 5 -0.949260  1.515757
 0 4 0 -0.000000 -0.000000
 0 4 1 -0.000008 -0.000012
 0 4 2  0.291010  0.219958
 0 4 3 -0.000002 -0.000003
 0 4 4  0.333071 -0.000000
 0 4 5 -0.000106 -0.000025
 0 5 0 -0.423680 -0.083598
 0 5 1  0.688718  0.930344
 0 5 2 -0.000038 -0.000008
 0 5 3 -0.949260 -1.515757
 0 5 4 -0.000106  0.000025
 0 5 5 -1.575562 -0.000000
 1 0 0 -0.000000  0.000000
 1 0 1 -0.000055 -0.000050
 1 0 2  1.559295  0.685290
 1 0 3 -0.000002 -0.000002
 1 0 4  2.181958 -0.518154
 1 0 5 -0.000279  0.000038
 1 1 0 -0.000055  0.000050
 1 1 1  0.000187  0.000000
 1 1 2 -2.037299  0.685568
 1 1 3 -0.000060 -0.000005
 1 1 4 -1.684463  2.467673
 1 1 5  0.000186 -0.000233
 1 2 0  1.559295 -0.685290
 1 2 1 -2.037299 -0.685568
 1 2 2 -0.000187  0.000000
 1 2 3  1.358045  0.577838
 1 2 4 -0.000102  0.000077
 1 2 5  0.703987 -0.491095
 1 3 0 -0.000002  0.000002
 1 3 1 -0.000060  0.000005
 1 3 2  1.358045 -0.577838
 1 3 3 -0.000006  0.000000
 1 3 4  1.155243 -2.011707
 1 3 5 -0.000103  0.000175
 1 4 0  2.181958  0.518154
 1 4 1 -1.684463 -2.467673
 1 4 2 -0.000102 -0.000077
 1 4 3  1.155243  2.011707
 1 4 4  0.000006  0.000000
 1 4 5  1.221886  0.046596
 1 5 0 -0.000279 -0.000038
 1 5 1  0.000186  0.000233
 1 5 2  0.703987  0.491095
 1 5 3 -0.000103 -0.000175
 1 5 4  1.221886 -0.046596
 1 5 5 -0.000193  0.000000
 2 0 0 -0.000000  0.000000
 2 0 1  0.000000  0.000000
 2 0 2  0.000000  0.000000
 2 0 3 -0.000000 -0.000000
 2 0 4 -0.000000 -0.000000
 2 0 5  0.011351  0.007372
 2 1 0  0.000000 -0.000000
 2 1 1 -0.000000  0.000000
 2 1 2 -0.000000  0.000000
 2 1 3  0.000000 -0.000000
 2 1 4  0.000000 -0.000000
 2 1 5 -0.018340  0.001631
 2 2 0  0.000000 -0.000000
 2 2 1 -0.000000 -0.000000
 2 2 2 -0.000000  0.000000
 2 2 3  0.000000  0.000000
 2 2 4 -0.000000 -0.000000
 2 2 5 -0.000436 -0.000202
 2 3 0 -0.000000  0.000000
 2 3 1  0.000000  0.000000
 2 3 2  0.000000 -0.000000
 2 3 3 -0.000000  0.000000
 2 3 4 -0.000000 -0.000000
 2 3 5  0.017104 -0.001181
 2 4 0 -0.000000  0.000000
 2 4 1  0.000000  0.000000
 2 4 2 -0.000000  0.000000
 2 4 3 -0.000000  0.000000
 2 4 4 -0.000000  0.000000
 2 4 5 -0.000555 -0.000676
 2 5 0  0.011351 -0.007372
 2 5 1 -0.018340 -0.001631
 2 5 2 -0.000436  0.000202
 2 5 3  0.017104  0.001181
 2 5 4 -0.000555  0.000676
 2 5 5  0.012972  0.000000
 3 0 0  0.727686 -0.000000
 3 0 1  0.705968  0.642908
 3 0 2 -1.187439 -0.521864
 3 0 3 -1.131532 -1.203874
 3 0 4  0.994102 -0.236072
 3 0 5  0.266595 -0.052387
 3 1 0  0.705968 -0.642908
 3 1 1 -1.384197 -0.000000
 3 1 2 -0.805486  0.271053
 3 1 3  0.332856  0.025909
 3 1 4 -0.954869  1.398846
 3 1 5 -0.515620  0.696281
 3 2 0 -1.187439  0.521864
 3 2 1 -0.805486 -0.271053
 3 2 2  1.933114 -0.000000
 3 2 3  1.998458  0.850329
 3 2 4 -0.719816  0.544069
 3 2 5 -0.192048  0.133600
 3 3 0 -1.131532  1.203874
 3 3 1  0.332856 -0.025909
 3 3 2  1.998458 -0.850329
 3 3 3  1.599446 -0.000000
 3 3 4  0.235476 -0.410051
 3 3 5  0.173953 -0.277975
 3 4 0  0.994102  0.236072
 3 4 1 -0.954869 -1.398846
 3 4 2 -0.719816 -0.544069
 3 4 3  0.235476  0.410051
 3 4 4 -2.494625 -0.000000
 3 4 5 -1.254187 -0.048259
 3 5 0  0.266595  0.052387
 3 5 1 -0.515620 -0.696281
 3 5 2 -0.192048 -0.133600
 3 5 3  0.173953  0.277975
 3 5 4 -1.254187  0.048259
 3 5 5 -0.798054 -0.000000
 4 0 0  1.260399 -0.000000
 4 0 1 -0.958628 -0.873000
 4 0 2 -0.497160 -0.218495
 4 0 3  0.699894  0.744640
 4 0 4 -0.460105  0.109262
 4 0 5  0.570510 -0.112553
 4 1 0 -0.958628  0.873000
 4 1 1  1.325260 -0.000000
 4 1 2  0.642453 -0.216191
 4 1 3 -0.728544 -0.056709
 4 1 4  0.436407 -0.639320
 4 1 5 -0.187916  0.253826
 4 2 0 -0.497160  0.218495
 4 2 1  0.642453  0.216191
 4 2 2 -0.374503 -0.000000
 4 2 3 -1.341330 -0.570726
 4 2 4 -0.202097  0.152754
 4 2 5 -1.022586  0.713026
 4 3 0  0.699894 -0.744640
 4 3 1 -0.728544  0.056709
 4 3 2 -1.341330  0.570726
 4 3 3 -1.247347 -0.000000
 4 3 4 -0.747398  1.301497
 4 3 5 -0.680672  1.086634
 4 4 0 -0.460105 -0.109262
 4 4 1  0.436407  0.639320
 4 4 2 -0.202097 -0.152754
 4 4 3 -0.747398 -1.301497
 4 4 4 -0.302116 -0.000000
 4 4 5 -1.204897 -0.046208
 4 5 0  0.570510  0.112553
 4 5 1 -0.187916 -0.253826
 4 5 2 -1.022586 -0.713026
 4 5 3 -0.680672 -1.086634
 4 5 4 -1.204897  0.046208
 4 5 5 -1.457432 -0.000000
 5 0 0 -0.000000  0.000000
 5 0 1  0.000000  0.000000
 5 0 2  0.000000  0.000000
 5 0 3 -0.000000  0.000000
 5 0 4  0.000000 -0.000000
 5 0 5  0.009006  0.005869
 5 1 0  0.000000 -0.000000
 5 1 1 -0.000000  0.000000
 5 1 2 -0.000000  0.000000
 5 1 3  0.000000 -0.000000
 5 1 4 -0.000000  0.000000
 5 1 5 -0.009101  0.001563
 5 2 0  0.000000 -0.000000
 5 2 1 -0.000000 -0.000000
 5 2 2 -0.000000  0.000000
 5 2 3 -0.000000 -0.000000
 5 2 4 -0.000000  0.000000
 5 2 5 -0.013053 -0.002931
 5 3 0 -0.000000 -0.000000
 5 3 1  0.000000  0.000000
 5 3 2 -0.000000  0.000000
 5 3 3 -0.000000  0.000000
 5 3 4  0.000000  0.000000
 5 3 5 -0.007398  0.000834
 5 4 0  0.000000  0.000000
 5 4 1 -0.000000 -0.000000
 5 4 2 -0.000000 -0.000000
 5 4 3  0.000000 -0.000000
 5 4 4 -0.000001  0.000000
 5 4 5 -0.010878 -0.012268
 5 5 0  0.009006 -0.005869
 5 5 1 -0.009101 -0.001563
 5 5 2 -0.013053  0.002931
 5 5 3 -0.007398 -0.000834
 5 5 4 -0.010878  0.012268
 5 5 5 -0.016658  0.000000
 6 0 0 -0.727686  0.000000
 6 0 1  0.705885  0.642832
 6 0 2  1.187515  0.521898
 6 0 3  1.131530  1.203872
 6 0 4  0.994107 -0.236073
 6 0 5  0.265282 -0.052574
 6 1 0  0.705885 -0.642832
 6 1 1  1.384345  0.000000
 6 1 2 -0.805212  0.270960
 6 1 3  0.333040  0.025923
 6 1 4  0.954914 -1.398912
 6 1 5  0.515333 -0.696281
 6 2 0  1.187515 -0.521898
 6 2 1 -0.805212 -0.270960
 6 2 2 -1.933261  0.000000
 6 2 3 -1.998429 -0.850316
 6 2 4 -0.719703  0.543983
 6 2 5 -0.190331  0.133027
 6 3 0  1.131530 -1.203872
 6 3 1  0.333040 -0.025923
 6 3 2 -1.998429  0.850316
 6 3 3 -1.599449  0.000000
 6 3 4  0.235470 -0.410041
 6 3 5  0.174868 -0.278913
 6 4 0  0.994107  0.236073
 6 4 1  0.954914  1.398912
 6 4 2 -0.719703 -0.543983
 6 4 3  0.235470  0.410041
 6 4 4  2.494628  0.000000
 6 4 5  1.253688  0.047905
 6 5 0  0.265282  0.052574
 6 5 1  0.515333  0.696281
 6 5 2 -0.190331 -0.133027
 6 5 3  0.174868  0.278913
 6 5 4  1.253688 -0.047905
 6 5 5  0.796996  0.000000
 7 0 0  1.260399 -0.000000
 7 0 1  0.958663  0.873032
 7 0 2 -0.497056 -0.218450
 7 0 3  0.699893  0.744639
 7 0 4  0.460108 -0.109263
 7 0 5 -0.569318  0.112291
 7 1 0  0.958663 -0.873032
 7 1 1  1.325378 -0.000000
 7 1 2 -0.642313  0.216144
 7 1 3  0.728668  0.056719
 7 1 4  0.436396 -0.639303
 7 1 5 -0.187460  0.253098
 7 2 0 -0.497056  0.218450
 7 2 1 -0.642313 -0.216144
 7 2 2 -0.374621 -0.000000
 7 2 3 -1.341272 -0.570701
 7 2 4  0.202148 -0.152792
 7 2 5  1.021701 -0.712338
 7 3 0  0.699893 -0.744639
 7 3 1  0.728668 -0.056719
 7 3 2 -1.341272  0.570701
 7 3 3 -1.247356 -0.000000
 7 3 4  0.747397 -1.301495
 7 3 5  0.680598 -1.086488
 7 4 0  0.460108  0.109263
 7 4 1  0.436396  0.639303
 7 4 2  0.202148  0.152792
 7 4 3  0.747397  1.301495
 7 4 4 -0.302107 -0.000000
 7 4 5 -1.203833 -0.046236
 7 5 0 -0.569318 -0.112291
 7 5 1 -0.187460 -0.253098
 7 5 2  1.021701  0.712338
 7 5 3  0.680598  1.086488
 7 5 4 -1.203833  0.046236
 7 5 5 -1.456522 -0.000000
 8 0 0  0.000000 -0.000000
 8 0 1  0.000000  0.000000
 8 0 2  0.000000  0.000000
 8 0 3  0.000000  0.000000
 8 0 4 -0.000000 -0.000000
 8 0 5  0.005239 -0.001578
 8 1 0  0.000000 -0.000000
 8 1 1  0.000000 -0.000000
 8 1 2  0.000000 -0.000000
 8 1 3  0.000000  0.000000
 8 1 4 -0.000000 -0.000000
 8 1 5  0.002755 -0.003722
 8 2 0  0.000000 -0.000000
 8 2 1  0.000000  0.000000
 8 2 2  0.000000 -0.000000
 8 2 3 -0.000000 -0.000000
 8 2 4  0.000000  0.000000
 8 2 5 -0.003757  0.004479
 8 3 0  0.000000 -0.000000
 8 3 1  0.000000 -0.000000
 8 3 2 -0.000000  0.000000
 8 3 3  0.000000 -0.000000
 8 3 4  0.000000 -0.000000
 8 3 5 -0.000026  0.002986
 8 4 0 -0.000000  0.000000
 8 4 1 -0.000000  0.000000
 8 4 2  0.000000 -0.000000
 8 4 3  0.000000  0.000000
 8 4 4 -0.000000 -0.000000
 8 4 5  0.006886 -0.000915
 8 5 0  0.005239  0.001578
 8 5 1  0.002755  0.003722
 8 5 2 -0.003757 -0.004479
 8 5 3 -0.000026 -0.002986
 8 5 4  0.006886  0.000915
 8 5 5  0.009378 -0.000000
 9 0 0 -1.454821 -0.000000
 9 0 1 -0.955489 -0.870141
 9 0 2 -0.000051 -0.000023
 9 0 3  0.080743  0.085905
 9 0 4  0.000000 -0.000000
 9 0 5 -0.423955  0.083828
 9 1 0 -0.955489  0.870141
 9 1 1 -0.734936 -0.000000
 9 1 2 -0.000015  0.000005
 9 1 3  0.769246  0.059877
 9 1 4 -0.000008  0.000012
 9 1 5 -0.688858  0.930747
 9 2 0 -0.000051  0.000023
 9 2 1 -0.000015 -0.000005
 9 2 2 -0.361769 -0.000000
 9 2 3  0.000030  0.000013
 9 2 4  0.291010 -0.219958
 9 2 5  0.000017  0.000010
 9 3 0  0.080743 -0.085905
 9 3 1  0.769246 -0.059877
 9 3 2  0.000030 -0.000013
 9 3 3  2.123238 -0.000000
 9 3 4  0.000002 -0.000003
 9 3 5 -0.949658  1.516024
 9 4 0  0.000000  0.000000
 9 4 1 -0.000008 -0.000012
 9 4 2  0.291010  0.219958
 9 4 3  0.000002  0.000003
 9 4 4 -0.333072 -0.000000
 9 4 5 -0.000076 -0.000026
 9 5 0 -0.423955 -0.083828
 9 5 1 -0.688858 -0.930747
 9 5 2  0.000017 -0.000010
 9 5 3 -0.949658 -1.516024
 9 5 4 -0.000076  0.000026
 9 5 5  1.576145 -0.000000
10 0 0 -0.000000  0.000000
10 0 1 -0.000055 -0.000050
10 0 2  1.559295  0.685290
10 0 3  0.000002  0.000002
10 0 4 -2.181958  0.518154
10 0 5 -0.000087  0.000008
10 1 0 -0.000055  0.000050
10 1 1 -0.000187  0.000000
10 1 2  2.037299 -0.685568
10 1 3 -0.000060 -0.000005
10 1 4 -1.684463  2.467673
10 1 5 -0.000020  0.000028
10 2 0  1.559295 -0.685290
10 2 1  2.037299  0.685568
10 2 2  0.000187  0.000000
10 2 3  1.358045  0.577838
10 2 4 -0.000102  0.000077
10 2 5 -0.704276  0.490803
10 3 0  0.000002 -0.000002
10 3 1 -0.000060  0.000005
10 3 2  1.358045 -0.577838
10 3 3  0.000006  0.000000
10 3 4 -1.155243  2.011707
10 3 5  0.000022 -0.000000
10 4 0 -2.181958 -0.518154
10 4 1 -1.684463 -2.467673
10 4 2 -0.000102 -0.000077
10 4 3 -1.155243 -2.011707
10 4 4 -0.000006  0.000000
10 4 5  1.222004  0.047189
10 5 0 -0.000087 -0.000008
10 5 1 -0.000020 -0.000028
10 5 2 -0.704276 -0.490803
10 5 3  0.000022  0.000000
10 5 4  1.222004 -0.047189
10 5 5 -0.000064  0.000000
11 0 0  0.000000 -0.000000
11 0 1  0.000000  0.000000
11 0 2  0.000000  0.000000
11 0 3 -0.000000 -0.000000
11 0 4 -0.000000  0.000000
11 0 5  0.004290 -0.006372
11 1 0  0.000000 -0.000000
11 1 1  0.000000 -0.000000
11 1 2  0.000000 -0.000000
11 1 3 -0.000000 -0.000000
11 1 4  0.000000  0.000000
11 1 5 -0.003966 -0.009977
11 2 0  0.000000 -0.000000
11 2 1  0.000000  0.000000
11 2 2  0.000000 -0.000000
11 2 3  0.000000  0.000000
11 2 4 -0.000000  0.000000
11 2 5 -0.000230 -0.000291
11 3 0 -0.000000  0.000000
11 3 1 -0.000000  0.000000
11 3 2  0.000000 -0.000000
11 3 3 -0.000000 -0.000000
11 3 4  0.000000  0.000000
11 3 5 -0.007303 -0.008227
11 4 0 -0.000000 -0.000000
11 4 1  0.000000 -0.000000
11 4 2 -0.000000 -0.000000
11 4 3  0.000000 -0.000000
11 4 4  0.000000 -0.000000
11 4 5 -0.000239  0.000491
11 5 0  0.004290  0.006372
11 5 1 -0.003966  0.009977
11 5 2 -0.000230  0.000291
11 5 3 -0.007303  0.008227
11 5 4 -0.000239 -0.000491
11 5 5 -0.003254 -0.000000
12 0 0 -0.727686  0.000000
12 0 1  0.705968  0.642908
12 0 2 -1.187439 -0.521864
12 0 3  1.131532  1.203874
12 0 4 -0.994102  0.236072
12 0 5  0.266308 -0.052517
12 1 0  0.705968 -0.642908
12 1 1  1.384197  0.000000
12 1 2  0.805486 -0.271053
12 1 3  0.332856  0.025909
12 1 4 -0.954869  1.398846
12 1 5  0.515447 -0.696368
12 2 0 -1.187439  0.521864
12 2 1  0.805486  0.271053
12 2 2 -1.933113  0.000000
12 2 3  1.998459  0.850329
12 2 4 -0.719816  0.544069
12 2 5  0.191688 -0.133551
12 3 0  1.131532 -1.203874
12 3 1  0.332856 -0.025909
12 3 2  1.998459 -0.850329
12 3 3 -1.599446  0.000000
12 3 4 -0.235476  0.410051
12 3 5  0.174095 -0.278186
12 4 0 -0.994102 -0.236072
12 4 1 -0.954869 -1.398846
12 4 2 -0.719816 -0.544069
12 4 3 -0.235476 -0.410051
12 4 4  2.494626  0.000000
12 4 5 -1.254104 -0.048020
12 5 0  0.266308  0.052517
12 5 1  0.515447  0.696368
12 5 2  0.191688  0.133551
12 5 3  0.174095  0.278186
12 5 4 -1.254104  0.048020
12 5 5  0.797832  0.000000
13 0 0 -1.260399 -0.000000
13 0 1 -0.958628 -0.873000
13 0 2 -0.497160 -0.218495
13 0 3 -0.699894 -0.744640
13 0 4  0.460105 -0.109262
13 0 5  0.570116 -0.112340
13 1 0 -0.958628  0.873000
13 1 1 -1.325260 -0.000000
13 1 2 -0.642453  0.216191
13 1 3 -0.728544 -0.056709
13 1 4  0.436407 -0.639320
13 1 5  0.187872 -0.253475
13 2 0 -0.497160  0.218495
13 2 1 -0.642453 -0.216191
13 2 2  0.374503 -0.000000
13 2 3 -1.341330 -0.570726
13 2 4 -0.202097  0.152754
13 2 5  1.022319 -0.712716
13 3 0 -0.699894  0.744640
13 3 1 -0.728544  0.056709
13 3 2 -1.341330  0.570726
13 3 3  1.247347 -0.000000
13 3 4  0.747398 -1.301497
13 3 5 -0.680567  1.086585
13 4 0  0.460105  0.109262
13 4 1  0.436407  0.639320
13 4 2 -0.202097 -0.152754
13 4 3  0.747398  1.301497
13 4 4  0.302115 -0.000000
13 4 5 -1.204543 -0.046322
13 5 0  0.570116  0.112340
13 5 1  0.187872  0.253475
13 5 2  1.022319  0.712716
13 5 3 -0.680567 -1.086585
13 5 4 -1.204543  0.046322
13 5 5  1.457046 -0.000000
14 0 0  0.000000  0.000000
14 0 1  0.000000  0.000000
14 0 2  0.000000  0.000000
14 0 3 -0.000000  0.000000
14 0 4  0.000000 -0.000000
14 0 5  0.002612 -0.005278
14 1 0  0.000000 -0.000000
14 1 1  0.000000  0.000000
14 1 2  0.000000 -0.000000
14 1 3  0.000000  0.000000
14 1 4 -0.000000 -0.000000
14 1 5 -0.001113 -0.004957
14 2 0  0.000000 -0.000000
14 2 1  0.000000  0.000000
14 2 2  0.000000  0.000000
14 2 3 -0.000000  0.000000
14 2 4  0.000000 -0.000000
14 2 5 -0.000993 -0.007612
14 3 0 -0.000000 -0.000000
14 3 1  0.000000 -0.000000
14 3 2 -0.000000 -0.000000
14 3 3  0.000000  0.000000
14 3 4  0.000000  0.000000
14 3 5  0.003038  0.003513
14 4 0  0.000000  0.000000
14 4 1 -0.000000  0.000000
14 4 2  0.000000  0.000000
14 4 3  0.000000 -0.000000
14 4 4 -0.000000  0.000000
14 4 5 -0.005420  0.007520
14 5 0  0.002612  0.005278
14 5 1 -0.001113  0.004957
14 5 2 -0.000993  0.007612
14 5 3  0.003038 -0.003513
14 5 4 -0.005420 -0.007520
14 5 5  0.007078  0.000000
15 0 0  0.727686 -0.000000
15 0 1  0.705885  0.642832
15 0 2  1.187515  0.521898
15 0 3 -1.131530 -1.203872
15 0 4 -0.994107  0.236073
15 0 5  0.265721 -0.052452
15 1 0  0.705885 -0.642832
15 1 1 -1.384345 -0.000000
15 1 2  0.805212 -0.270960
15 1 3  0.333040  0.025923
15 1 4  0.954914 -1.398912
15 1 5 -0.515657  0.696389
15 2 0  1.187515 -0.521898
15 2 1  0.805212  0.270960
15 2 2  1.933262 -0.000000
15 2 3 -1.998429 -0.850316
15 2 4 -0.719703  0.543983
15 2 5  0.190820 -0.133128
15 3 0 -1.131530  1.203872
15 3 1  0.333040 -0.025923
15 3 2 -1.998429  0.850316
15 3 3  1.599449 -0.000000
15 3 4 -0.235470  0.410041
15 3 5  0.174734 -0.278767
15 4 0 -0.994107 -0.236073
15 4 1  0.954914  1.398912
15 4 2 -0.719703 -0.543983
15 4 3 -0.235470 -0.410041
15 4 4 -2.494628 -0.000000
15 4 5  1.254130  0.048170
15 5 0  0.265721  0.052452
15 5 1 -0.515657 -0.696389
15 5 2  0.190820  0.133128
15 5 3  0.174734  0.278767
15 5 4  1.254130 -0.048170
15 5 5 -0.797567 -0.000000
16 0 0 -1.260399  0.000000
16 0 1  0.958663  0.873032
16 0 2 -0.497056 -0.218450
16 0 3 -0.699893 -0.744639
16 0 4 -0.460108  0.109263
16 0 5 -0.569648  0.112465
16 1 0  0.958663 -0.873032
16 1 1 -1.325378  0.000000
16 1 2  0.642313 -0.216144
16 1 3  0.728668  0.056719
16 1 4  0.436396 -0.639303
16 1 5  0.187457 -0.253347
16 2 0 -0.497056  0.218450
16 2 1  0.642313  0.216144
16 2 2  0.374621  0.000000
16 2 3 -1.341272 -0.570701
16 2 4  0.202148 -0.152792
16 2 5 -1.022012  0.712653
16 3 0 -0.699893  0.744639
16 3 1  0.728668 -0.056719
16 3 2 -1.341272  0.570701
16 3 3  1.247356  0.000000
16 3 4 -0.747397  1.301495
16 3 5  0.680815 -1.086724
16 4 0 -0.460108 -0.109263
16 4 1  0.436396  0.639303
16 4 2  0.202148  0.152792
16 4 3 -0.747397 -1.301495
16 4 4  0.302107  0.000000
16 4 5 -1.204231 -0.046144
16 5 0 -0.569648 -0.112465
16 5 1  0.187457  0.253347
16 5 2 -1.022012 -0.712653
16 5 3  0.680815  1.086724
16 5 4 -1.204231  0.046144
16 5 5  1.457234  0.000000
17 0 0 -0.000000 -0.000000
17 0 1  0.000000  0.000000
17 0 2  0.000000  0.000000
17 0 3 -0.000000  0.000000
17 0 4  0.000000 -0.000000
17 0 5  0.007095  0.002132
17 1 0  0.000000 -0.000000
17 1 1 -0.000000 -0.000000
17 1 2 -0.000000  0.000000
17 1 3  0.000000 -0.000000
17 1 4  0.000000 -0.000000
17 1 5 -0.005310  0.002813
17 2 0  0.000000 -0.000000
17 2 1 -0.000000 -0.000000
17 2 2 -0.000000 -0.000000
17 2 3 -0.000000  0.000000
17 2 4 -0.000000 -0.000000
17 2 5  0.008764 -0.000485
17 3 0 -0.000000 -0.000000
17 3 1  0.000000  0.000000
17 3 2 -0.000000 -0.000000
17 3 3 -0.000000 -0.000000
17 3 4 -0.000000 -0.000000
17 3 5 -0.004607  0.001812
17 4 0  0.000000  0.000000
17 4 1  0.000000  0.000000
17 4 2 -0.000000  0.000000
17 4 3 -0.000000  0.000000
17 4 4 -0.000000 -0.000000
17 4 5  0.008719  0.005536
17 5 0  0.007095 -0.002132
17 5 1 -0.005310 -0.002813
17 5 2  0.008764  0.000485
17 5 3 -0.004607 -0.001812
17 5 4  0.008719 -0.005536
17 5 5 -0.013254 -0.000000
18 0 0 -0.123839  0.000000
18 0 1 -0.011305 -0.010295
18 0 2 -0.000001 -0.000000
18 0 3  0.036957  0.039320
18 0 4  0.000000 -0.000000
18 0 5  0.019008 -0.003749
18 1 0 -0.011305  0.010295
18 1 1 -0.063114  0.000000
18 1 2  0.000003 -0.000001
18 1 3 -0.062197 -0.004841
18 1 4 -0.000000  0.000001
18 1 5 -0.033854  0.045733
18 2 0 -0.000001  0.000000
18 2 1  0.000003  0.000001
18 2 2 -0.133924  0.000000
18 2 3 -0.000003 -0.000001
18 2 4  0.009612 -0.007265
18 2 5  0.000019 -0.000007
18 3 0  0.036957 -0.039320
18 3 1 -0.062197  0.004841
18 3 2 -0.000003  0.000001
18 3 3 -0.016450  0.000000
18 3 4  0.000000 -0.000000
18 3 5  0.035368 -0.056472
18 4 0  0.000000  0.000000
18 4 1 -0.000000 -0.000001
18 4 2  0.009612  0.007265
18 4 3  0.000000  0.000000
18 4 4 -0.102854  0.000000
18 4 5  0.000015  0.000003
18 5 0  0.019008  0.003749
18 5 1 -0.033854 -0.045733
18 5 2  0.000019  0.000007
18 5 3  0.035368  0.056472
18 5 4  0.000015 -0.000003
18 5 5 -0.033187  0.000000
19 0 0  0.000000 -0.000000
19 0 1  0.000002  0.000002
19 0 2 -0.063882 -0.028075
19 0 3 -0.000000 -0.000000
19 0 4  0.024130 -0.005730
19 0 5  0.000035  0.000003
19 1 0  0.000002 -0.000002
19 1 1  0.000002 -0.000000
19 1 2 -0.017640  0.005936
19 1 3 -0.000004 -0.000000
19 1 4 -0.002005  0.002937
19 1 5 -0.000031  0.000022
19 2 0 -0.063882  0.028075
19 2 1 -0.017640 -0.005936
19 2 2 -0.000002 -0.000000
19 2 3  0.082204  0.034977
19 2 4 -0.000000  0.000000
19 2 5  0.017549 -0.012239
19 3 0 -0.000000  0.000000
19 3 1 -0.000004  0.000000
19 3 2  0.082204 -0.034977
19 3 3 -0.000000 -0.000000
19 3 4  0.034283 -0.059699
19 3 5  0.000020 -0.000013
19 4 0  0.024130  0.005730
19 4 1 -0.002005 -0.002937
19 4 2 -0.000000 -0.000000
19 4 3  0.034283  0.059699
19 4 4  0.000000 -0.000000
19 4 5  0.092339  0.003536
19 5 0  0.000035 -0.000003
19 5 1 -0.000031 -0.000022
19 5 2  0.017549  0.012239
19 5 3  0.000020  0.000013
19 5 4  0.092339 -0.003536
19 5 5 -0.000016 -0.000000
20 0 0  0.000000 -0.000000
20 0 1 -0.000000 -0.000000
20 0 2 -0.000000 -0.000000
20 0 3  0.000000  0.000000
20 0 4 -0.000000 -0.000000
20 0 5  0.000626 -0.000254
20 1 0 -0.000000  0.000000
20 1 1  0.000000 -0.000000
20 1 2  0.000000 -0.000000
20 1 3 -0.000000  0.000000
20 1 4  0.000000 -0.000000
20 1 5 -0.000628  0.001108
20 2 0 -0.000000  0.000000
20 2 1  0.000000  0.000000
20 2 2  0.000000 -0.000000
20 2 3  0.000000  0.000000
20 2 4  0.000000 -0.000000
20 2 5 -0.000107  0.000045
20 3 0  0.000000 -0.000000
20 3 1 -0.000000 -0.000000
20 3 2  0.000000 -0.000000
20 3 3  0.000000 -0.000000
20 3 4 -0.000000  0.000000
20 3 5  0.001022 -0.001814
20 4 0 -0.000000  0.000000
20 4 1  0.000000  0.000000
20 4 2  0.000000  0.000000
20 4 3 -0.000000 -0.000000
20 4 4  0.000000 -0.000000
20 4 5 -0.000207 -0.000021
20 5 0  0.000626  0.000254
20 5 1 -0.000628 -0.001108
20 5 2 -0.000107 -0.000045
20 5 3  0.001022  0.001814
20 5 4 -0.000207  0.000021
20 5 5  0.003748 -0.000000
21 0 0 -0.061417  0.000000
21 0 1 -0.041616 -0.037899
21 0 2  0.021842  0.009599
21 0 3 -0.022169 -0.023587
21 0 4 -0.012256  0.002910
21 0 5 -0.007192  0.001423
21 1 0 -0.041616  0.037899
21 1 1 -0.071761  0.000000
21 1 2  0.006867 -0.002311
21 1 3 -0.028896 -0.002249
21 1 4 -0.024179  0.035422
21 1 5 -0.002825  0.003813
21 2 0  0.021842 -0.009599
21 2 1  0.006867  0.002311
21 2 2 -0.025751  0.000000
21 2 3  0.034526  0.014691
21 2 4  0.043224 -0.032670
21 2 5  0.028136 -0.019624
21 3 0 -0.022169  0.023587
21 3 1 -0.028896  0.002249
21 3 2  0.034526 -0.014691
21 3 3  0.011390  0.000000
21 3 4  0.024155 -0.042062
21 3 5  0.048992 -0.078206
21 4 0 -0.012256 -0.002910
21 4 1 -0.024179 -0.035422
21 4 2  0.043224  0.032670
21 4 3  0.024155  0.042062
21 4 4 -0.070017  0.000000
21 4 5 -0.021401 -0.000839
21 5 0 -0.007192 -0.001423
21 5 1 -0.002825 -0.003813
21 5 2  0.028136  0.019624
21 5 3  0.048992  0.078206
21 5 4 -0.021401  0.000839
21 5 5 -0.035768  0.000000
22 0 0 -0.107270 -0.000000
22 0 1  0.017533  0.015967
22 0 2 -0.026587 -0.011685
22 0 3 -0.008541 -0.009087
22 0 4 -0.045363  0.010772
22 0 5 -0.022255  0.004395
22 1 0  0.017533 -0.015967
22 1 1 -0.092509 -0.000000
22 1 2  0.029540 -0.009941
22 1 3  0.024328  0.001894
22 1 4  0.034942 -0.051189
22 1 5  0.025205 -0.034049
22 2 0 -0.026587  0.011685
22 2 1  0.029540  0.009941
22 2 2 -0.078177 -0.000000
22 2 3  0.014278  0.006075
22 2 4  0.015398 -0.011639
22 2 5  0.032096 -0.022380
22 3 0 -0.008541  0.009087
22 3 1  0.024328 -0.001894
22 3 2  0.014278 -0.006075
22 3 3 -0.100110 -0.000000
22 3 4  0.007555 -0.013156
22 3 5 -0.011906  0.019003
22 4 0 -0.045363 -0.010772
22 4 1  0.034942  0.051189
22 4 2  0.015398  0.011639
22 4 3  0.007555  0.013156
22 4 4 -0.003214 -0.000000
22 4 5  0.071178  0.002725
22 5 0 -0.022255 -0.004395
22 5 1  0.025205  0.034049
22 5 2  0.032096  0.022380
22 5 3 -0.011906 -0.019003
22 5 4  0.071178 -0.002725
22 5 5 -0.060592 -0.000000
23 0 0  0.000000  0.000000
23 0 1 -0.000000 -0.000000
23 0 2 -0.000000 -0.000000
23 0 3  0.000000  0.000000
23 0 4 -0.000000 -0.000000
23 0 5  0.000593 -0.000298
23 1 0 -0.000000  0.000000
23 1 1  0.000000  0.000000
23 1 2  0.000000 -0.000000
23 1 3 -0.000000 -0.000000
23 1 4  0.000000 -0.000000
23 1 5 -0.000152  0.000552
23 2 0 -0.000000  0.000000
23 2 1  0.000000  0.000000
23 2 2  0.000000  0.000000
23 2 3 -0.000000 -0.000000
23 2 4  0.000000 -0.000000
23 2 5 -0.000571  0.000887
23 3 0  0.000000 -0.000000
23 3 1 -0.000000  0.000000
23 3 2 -0.000000  0.000000
23 3 3 -0.000000  0.000000
23 3 4  0.000000  0.000000
23 3 5 -0.000071  0.000974
23 4 0 -0.000000  0.000000
23 4 1  0.000000  0.000000
23 4 2  0.000000  0.000000
23 4 3  0.000000 -0.000000
23 4 4  0.000000  0.000000
23 4 5 -0.001304  0.000819
23 5 0  0.000593  0.000298
23 5 1 -0.000152 -0.000552
23 5 2 -0.000571 -0.000887
23 5 3 -0.000071 -0.000974
23 5 4 -0.001304 -0.000819
23 5 5 -0.002715  0.000000
24 0 0  0.061417 -0.000000
24 0 1 -0.041614 -0.037897
24 0 2 -0.021846 -0.009601
24 0 3  0.022169  0.023587
24 0 4 -0.012256  0.002910
24 0 5 -0.007159  0.001412
24 1 0 -0.041614  0.037897
24 1 1  0.071759 -0.000000
24 1 2  0.006871 -0.002312
24 1 3 -0.028893 -0.002249
24 1 4  0.024177 -0.035418
24 1 5  0.002808 -0.003790
24 2 0 -0.021846  0.009601
24 2 1  0.006871  0.002312
24 2 2  0.025752 -0.000000
24 2 3 -0.034529 -0.014692
24 2 4  0.043226 -0.032672
24 2 5  0.028100 -0.019592
24 3 0  0.022169 -0.023587
24 3 1 -0.028893  0.002249
24 3 2 -0.034529  0.014692
24 3 3 -0.011390 -0.000000
24 3 4  0.024155 -0.042062
24 3 5  0.048954 -0.078156
24 4 0 -0.012256 -0.002910
24 4 1  0.024177  0.035418
24 4 2  0.043226  0.032672
24 4 3  0.024155  0.042062
24 4 4  0.070017 -0.000000
24 4 5  0.021331  0.000807
24 5 0 -0.007159 -0.001412
24 5 1  0.002808  0.003790
24 5 2  0.028100  0.019592
24 5 3  0.048954  0.078156
24 5 4  0.021331 -0.000807
24 5 5  0.035544 -0.000000
25 0 0 -0.107270  0.000000
25 0 1 -0.017531 -0.015965
25 0 2 -0.026589 -0.011685
25 0 3 -0.008541 -0.009088
25 0 4  0.045363 -0.010772
25 0 5  0.022235 -0.004382
25 1 0 -0.017531  0.015965
25 1 1 -0.092503  0.000000
25 1 2 -0.029542  0.009941
25 1 3 -0.024330 -0.001894
25 1 4  0.034943 -0.051190
25 1 5  0.025203 -0.034032
25 2 0 -0.026589  0.011685
25 2 1 -0.029542 -0.009941
25 2 2 -0.078182  0.000000
25 2 3  0.014277  0.006075
25 2 4 -0.015394  0.011635
25 2 5 -0.032071  0.022364
25 3 0 -0.008541  0.009088
25 3 1 -0.024330  0.001894
25 3 2  0.014277 -0.006075
25 3 3 -0.100110  0.000000
25 3 4 -0.007555  0.013157
25 3 5  0.011883 -0.018965
25 4 0  0.045363  0.010772
25 4 1  0.034943  0.051190
25 4 2 -0.015394 -0.011635
25 4 3 -0.007555 -0.013157
25 4 4 -0.003214  0.000000
25 4 5  0.071184  0.002732
25 5 0  0.022235  0.004382
25 5 1  0.025203  0.034032
25 5 2 -0.032071 -0.022364
25 5 3  0.011883  0.018965
25 5 4  0.071184 -0.002732
25 5 5 -0.060394  0.000000
26 0 0 -0.000000  0.000000
26 0 1  0.000000  0.000000
26 0 2  0.000000  0.000000
26 0 3 -0.000000  0.000000
26 0 4 -0.000000 -0.000000
26 0 5  0.000964  0.000222
26 1 0  0.000000 -0.000000
26 1 1 -0.000000  0.000000
26 1 2 -0.000000  0.000000
26 1 3  0.000000  0.000000
26 1 4 -0.000000 -0.000000
26 1 5  0.000613 -0.000344
26 2 0  0.000000 -0.000000
26 2 1 -0.000000 -0.000000
26 2 2 -0.000000  0.000000
26 2 3  0.000000 -0.000000
26 2 4  0.000000  0.000000
26 2 5 -0.001648  0.000203
26 3 0 -0.000000 -0.000000
26 3 1  0.000000 -0.000000
26 3 2  0.000000  0.000000
26 3 3  0.000000  0.000000
26 3 4 -0.000000 -0.000000
26 3 5 -0.001487  0.000730
26 4 0 -0.000000  0.000000
26 4 1 -0.000000 -0.000000
26 4 2  0.000000 -0.000000
26 4 3 -0.000000  0.000000
26 4 4 -0.000000  0.000000
26 4 5  0.001664  0.001136
26 5 0  0.000964 -0.000222
26 5 1  0.000613  0.000344
26 5 2 -0.001648 -0.000203
26 5 3 -0.001487 -0.000730
26 5 4  0.001664 -0.001136
26 5 5  0.003832  0.000000
27 0 0  0.123839 -0.000000
27 0 1 -0.011305 -0.010295
27 0 2 -0.000001 -0.000000
27 0 3 -0.036957 -0.039320
27 0 4 -0.000000  0.000000
27 0 5  0.019020 -0.003756
27 1 0 -0.011305  0.010295
27 1 1  0.063114 -0.000000
27 1 2 -0.000003  0.000001
27 1 3 -0.062197 -0.004841
27 1 4 -0.000000  0.000001
27 1 5  0.033867 -0.045739
27 2 0 -0.000001  0.000000
27 2 1 -0.000003 -0.000001
27 2 2  0.133924 -0.000000
27 2 3 -0.000003 -0.000001
27 2 4  0.009612 -0.007265
27 2 5 -0.000018  0.000006
27 3 0 -0.036957  0.039320
27 3 1 -0.062197  0.004841
27 3 2 -0.000003  0.000001
27 3 3  0.016450 -0.000000
27 3 4 -0.000000  0.000000
27 3 5  0.035390 -0.056464
27 4 0 -0.000000 -0.000000
27 4 1 -0.000000 -0.000001
27 4 2  0.009612  0.007265
27 4 3 -0.000000 -0.000000
27 4 4  0.102854 -0.000000
27 4 5  0.000009  0.000004
27 5 0  0.019020  0.003756
27 5 1  0.033867  0.045739
27 5 2 -0.000018 -0.000006
27 5 3  0.035390  0.056464
27 5 4  0.000009 -0.000004
27 5 5  0.033227 -0.000000
28 0 0  0.000000 -0.000000
28 0 1  0.000002  0.000002
28 0 2 -0.063882 -0.028075
28 0 3  0.000000  0.000000
28 0 4 -0.024129  0.005730
28 0 5  0.000030  0.000004
28 1 0  0.000002 -0.000002
28 1 1 -0.000002 -0.000000
28 1 2  0.017640 -0.005936
28 1 3 -0.000004 -0.000000
28 1 4 -0.002005  0.002937
28 1 5  0.000027 -0.000015
28 2 0 -0.063882  0.028075
28 2 1  0.017640  0.005936
28 2 2  0.000002 -0.000000
28 2 3  0.082204  0.034977
28 2 4 -0.000000  0.000000
28 2 5 -0.017558  0.012247
28 3 0  0.000000 -0.000000
28 3 1 -0.000004  0.000000
28 3 2  0.082204 -0.034977
28 3 3  0.000000 -0.000000
28 3 4 -0.034283  0.059699
28 3 5  0.000018 -0.000008
28 4 0 -0.024129 -0.005730
28 4 1 -0.002005 -0.002937
28 4 2 -0.000000 -0.000000
28 4 3 -0.034283 -0.059699
28 4 4 -0.000000 -0.000000
28 4 5  0.092358  0.003535
28 5 0  0.000030 -0.000004
28 5 1  0.000027  0.000015
28 5 2 -0.017558 -0.012247
28 5 3  0.000018  0.000008
28 5 4  0.092358 -0.003535
28 5 5  0.000022 -0.000000
29 0 0 -0.000000 -0.000000
29 0 1 -0.000000 -0.000000
29 0 2 -0.000000 -0.000000
29 0 3 -0.000000 -0.000000
29 0 4  0.000000  0.000000
29 0 5  0.000963  0.000411
29 1 0 -0.000000  0.000000
29 1 1 -0.000000 -0.000000
29 1 2 -0.000000  0.000000
29 1 3 -0.000000 -0.000000
29 1 4  0.000000  0.000000
29 1 5  0.001769 -0.000668
29 2 0 -0.000000  0.000000
29 2 1 -0.000000 -0.000000
29 2 2 -0.000000 -0.000000
29 2 3 -0.000000  0.000000
29 2 4  0.000000 -0.000000
29 2 5  0.000106 -0.000051
29 3 0 -0.000000  0.000000
29 3 1 -0.000000  0.000000
29 3 2 -0.000000 -0.000000
29 3 3 -0.000000 -0.000000
29 3 4  0.000000  0.000000
29 3 5  0.002612 -0.001324
29 4 0  0.000000 -0.000000
29 4 1  0.000000 -0.000000
29 4 2  0.000000  0.000000
29 4 3  0.000000 -0.000000
29 4 4 -0.000000 -0.000000
29 4 5 -0.000224 -0.000078
29 5 0  0.000963 -0.000411
29 5 1  0.001769  0.000668
29 5 2  0.000106  0.000051
29 5 3  0.002612  0.001324
29 5 4 -0.000224  0.000078
29 5 5 -0.004558 -0.000000
30 0 0  0.061417 -0.000000
30 0 1 -0.041616 -0.037899
30 0 2  0.021842  0.009599
30 0 3  0.022169  0.023587
30 0 4  0.012256 -0.002910
30 0 5 -0.007187  0.001419
30 1 0 -0.041616  0.037899
30 1 1  0.071761 -0.000000
30 1 2 -0.006867  0.002311
30 1 3 -0.028896 -0.002249
30 1 4 -0.024179  0.035422
30 1 5  0.002831 -0.003806
30 2 0  0.021842 -0.009599
30 2 1 -0.006867 -0.002311
30 2 2  0.025751 -0.000000
30 2 3  0.034526  0.014691
30 2 4  0.043224 -0.032670
30 2 5 -0.028131  0.019618
30 3 0  0.022169 -0.023587
30 3 1 -0.028896  0.002249
30 3 2  0.034526 -0.014691
30 3 3 -0.011390 -0.000000
30 3 4 -0.024155  0.042062
30 3 5  0.048979 -0.078193
30 4 0  0.012256  0.002910
30 4 1 -0.024179 -0.035422
30 4 2  0.043224  0.032670
30 4 3 -0.024155 -0.042062
30 4 4  0.070017 -0.000000
30 4 5 -0.021388 -0.000832
30 5 0 -0.007187 -0.001419
30 5 1  0.002831  0.003806
30 5 2 -0.028131 -0.019618
30 5 3  0.048979  0.078193
30 5 4 -0.021388  0.000832
30 5 5  0.035738 -0.000000
31 0 0  0.107270  0.000000
31 0 1  0.017533  0.015967
31 0 2 -0.026587 -0.011685
31 0 3  0.008541  0.009087
31 0 4  0.045363 -0.010772
31 0 5 -0.022252  0.004379
31 1 0  0.017533 -0.015967
31 1 1  0.092509  0.000000
31 1 2 -0.029540  0.009941
31 1 3  0.024328  0.001894
31 1 4  0.034942 -0.051189
31 1 5 -0.025214  0.034037
31 2 0 -0.026587  0.011685
31 2 1 -0.029540 -0.009941
31 2 2  0.078177  0.000000
31 2 3  0.014278  0.006075
31 2 4  0.015398 -0.011639
31 2 5 -0.032099  0.022371
31 3 0  0.008541 -0.009087
31 3 1  0.024328 -0.001894
31 3 2  0.014278 -0.006075
31 3 3  0.100110  0.000000
31 3 4 -0.007555  0.013156
31 3 5 -0.011902  0.018989
31 4 0  0.045363  0.010772
31 4 1  0.034942  0.051189
31 4 2  0.015398  0.011639
31 4 3 -0.007555 -0.013156
31 4 4  0.003214  0.000000
31 4 5  0.071178  0.002738
31 5 0 -0.022252 -0.004379
31 5 1 -0.025214 -0.034037
31 5 2 -0.032099 -0.022371
31 5 3 -0.011902 -0.018989
31 5 4  0.071178 -0.002738
31 5 5  0.060569  0.000000
32 0 0 -0.000000  0.000000
32 0 1 -0.000000 -0.000000
32 0 2 -0.000000 -0.000000
32 0 3 -0.000000 -0.000000
32 0 4  0.000000  0.000000
32 0 5  0.000925  0.000467
32 1 0 -0.000000  0.000000
32 1 1 -0.000000  0.000000
32 1 2 -0.000000  0.000000
32 1 3 -0.000000 -0.000000
32 1 4  0.000000  0.000000
32 1 5  0.000907 -0.000218
32 2 0 -0.000000  0.000000
32 2 1 -0.000000 -0.000000
32 2 2 -0.000000  0.000000
32 2 3 -0.000000 -0.000000
32 2 4  0.000000  0.000000
32 2 5  0.001728  0.000160
32 3 0 -0.000000  0.000000
32 3 1 -0.000000  0.000000
32 3 2 -0.000000  0.000000
32 3 3  0.000000  0.000000
32 3 4 -0.000000 -0.000000
32 3 5 -0.001580  0.000462
32 4 0  0.000000 -0.000000
32 4 1  0.000000 -0.000000
32 4 2  0.000000 -0.000000
32 4 3 -0.000000  0.000000
32 4 4 -0.000000  0.000000
32 4 5 -0.001847 -0.001917
32 5 0  0.000925 -0.000467
32 5 1  0.000907  0.000218
32 5 2  0.001728 -0.000160
32 5 3 -0.001580 -0.000462
32 5 4 -0.001847  0.001917
32 5 5  0.004434  0.000000
33 0 0 -0.061417 -0.000000
33 0 1 -0.041614 -0.037897
33 0 2 -0.021846 -0.009601
33 0 3 -0.022169 -0.023587
33 0 4  0.012256 -0.002910
33 0 5 -0.007172  0.001418
33 1 0 -0.041614  0.037897
33 1 1 -0.071759 -0.000000
33 1 2 -0.006871  0.002312
33 1 3 -0.028893 -0.002249
33 1 4  0.024177 -0.035418
33 1 5 -0.002800  0.003796
33 2 0 -0.021846  0.009601
33 2 1 -0.006871 -0.002312
33 2 2 -0.025752 -0.000000
33 2 3 -0.034529 -0.014692
33 2 4  0.043226 -0.032672
33 2 5 -0.028118  0.019608
33 3 0 -0.022169  0.023587
33 3 1 -0.028893  0.002249
33 3 2 -0.034529  0.014692
33 3 3  0.011390 -0.000000
33 3 4 -0.024155  0.042062
33 3 5  0.048972 -0.078176
33 4 0  0.012256  0.002910
33 4 1  0.024177  0.035418
33 4 2  0.043226  0.032672
33 4 3 -0.024155 -0.042062
33 4 4 -0.070017 -0.000000
33 4 5  0.021331  0.000814
33 5 0 -0.007172 -0.001418
33 5 1 -0.002800 -0.003796
33 5 2 -0.028118 -0.019608
33 5 3  0.048972  0.078176
33 5 4  0.021331 -0.000814
33 5 5 -0.035553 -0.000000
34 0 0  0.107270 -0.000000
34 0 1 -0.017531 -0.015965
34 0 2 -0.026589 -0.011685
34 0 3  0.008541  0.009088
34 0 4 -0.045363  0.010772
34 0 5  0.022245 -0.004399
34 1 0 -0.017531  0.015965
34 1 1  0.092503 -0.000000
34 1 2  0.029542 -0.009941
34 1 3 -0.024330 -0.001894
34 1 4  0.034943 -0.051190
34 1 5 -0.025198  0.034049
34 2 0 -0.026589  0.011685
34 2 1  0.029542  0.009941
34 2 2  0.078182 -0.000000
34 2 3  0.014277  0.006075
34 2 4 -0.015394  0.011635
34 2 5  0.032075 -0.022376
34 3 0  0.008541 -0.009088
34 3 1 -0.024330  0.001894
34 3 2  0.014277 -0.006075
34 3 3  0.100110 -0.000000
34 3 4  0.007555 -0.013157
34 3 5  0.011879 -0.018965
34 4 0 -0.045363 -0.010772
34 4 1  0.034943  0.051190
34 4 2 -0.015394 -0.011635
34 4 3  0.007555  0.013157
34 4 4  0.003214 -0.000000
34 4 5  0.071197  0.002721
34 5 0  0.022245  0.004399
34 5 1 -0.025198 -0.034049
34 5 2  0.032075  0.022376
34 5 3  0.011879  0.018965
34 5 4  0.071197 -0.002721
34 5 5  0.060349 -0.000000
35 0 0  0.000000 -0.000000
35 0 1  0.000000  0.000000
35 0 2  0.000000  0.000000
35 0 3  0.000000 -0.000000
35 0 4  0.000000 -0.000000
35 0 5  0.000764 -0.000047
35 1 0  0.000000 -0.000000
35 1 1  0.000000 -0.000000
35 1 2  0.000000  0.000000
35 1 3  0.000000  0.000000
35 1 4 -0.000000  0.000000
35 1 5 -0.000393  0.000365
35 2 0  0.000000 -0.000000
35 2 1  0.000000  0.000000
35 2 2  0.000000 -0.000000
35 2 3  0.000000 -0.000000
35 2 4  0.000000 -0.000000
35 2 5  0.000952 -0.000646
35 3 0  0.000000  0.000000
35 3 1  0.000000 -0.000000
35 3 2  0.000000  0.000000
35 3 3 -0.000000 -0.000000
35 3 4  0.000000  0.000000
35 3 5 -0.000398  0.000945
35 4 0  0.000000  0.000000
35 4 1 -0.000000 -0.000000
35 4 2  0.000000  0.000000
35 4 3  0.000000 -0.000000
35 4 4  0.000000 -0.000000
35 4 5  0.001193 -0.000085
35 5 0  0.000764  0.000047
35 5 1 -0.000393 -0.000365
35 5 2  0.000952  0.000646
35 5 3 -0.000398 -0.000945
35 5 4  0.001193  0.000085
35 5 5 -0.002304 -0.000000


==> anc/C6H6/DFPT.ph <==
  2   12  1 28.3458919  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000
           1  'C  '    10937.3309173039     
           2  'H  '    911.444243108656     
    1    1      0.0931316020      0.0000000000      0.0000000000
    2    1      0.0465658511      0.0806544607      0.0000000000
    3    1     -0.0465658511      0.0806544607      0.0000000000
    4    1     -0.0931316020      0.0000000000      0.0000000000
    5    1     -0.0465658511     -0.0806544607      0.0000000000
    6    1      0.0465658511     -0.0806544607      0.0000000000
    7    2      0.1657471449      0.0000000000      0.0000000000
    8    2      0.0828737734      0.1435412758      0.0000000000
    9    2     -0.0828737734      0.1435412758      0.0000000000
   10    2     -0.1657471449      0.0000000000      0.0000000000
   11    2     -0.0828737734     -0.1435412758      0.0000000000
   12    2      0.0828737734     -0.1435412758      0.0000000000
 T
          1.046777629450          0.000000000001          0.000000001646
          0.000000000000          1.046777786537          0.000000000545
          0.000000001646          0.000000000545          1.025040696197
    1
      0.0878713     -0.0000000     -0.0000000
      0.0000000     -0.0488487     -0.0000000
     -0.0000001      0.0000000     -0.1297371
    2
     -0.0157069      0.0579698     -0.0000000
      0.0591782      0.0526491     -0.0000000
      0.0000000     -0.0000001     -0.1297410
    3
     -0.0157070     -0.0579699     -0.0000000
     -0.0591782      0.0526491     -0.0000000
      0.0000001      0.0000001     -0.1297409
    4
      0.0878713      0.0000000     -0.0000000
     -0.0000000     -0.0488487     -0.0000000
     -0.0000001      0.0000000     -0.1297368
    5
     -0.0157070      0.0579699     -0.0000000
      0.0591782      0.0526491     -0.0000000
      0.0000000     -0.0000001     -0.1297410
    6
     -0.0157069     -0.0579698     -0.0000000
     -0.0591782      0.0526491     -0.0000000
      0.0000001      0.0000001     -0.1297411
    7
     -0.1018317      0.0000000      0.0000000
     -0.0000000      0.0643570      0.0000000
      0.0000000     -0.0000000      0.1303904
    8
      0.0231178     -0.0722378      0.0000000
     -0.0725929     -0.0599815      0.0000000
     -0.0000000      0.0000000      0.1304030
    9
      0.0231178      0.0722378     -0.0000000
      0.0725929     -0.0599815     -0.0000000
     -0.0000000     -0.0000000      0.1304030
   10
     -0.1018317     -0.0000000      0.0000000
      0.0000000      0.0643570      0.0000000
      0.0000000     -0.0000000      0.1303904
   11
      0.0231178     -0.0722378      0.0000000
     -0.0725929     -0.0599815      0.0000000
     -0.0000000      0.0000000      0.1304030
   12
      0.0231178      0.0722378     -0.0000000
      0.0725929     -0.0599815     -0.0000000
     -0.0000000     -0.0000000      0.1304030
   1   1   1
   1   1   1   1
   1   1   1   1.40428901000E+00
   1   1   1   2
   1   1   1  -3.38290540000E-01
   1   1   1   3
   1   1   1  -5.52574500000E-02
   1   1   1   4
   1   1   1   1.28664000000E-03
   1   1   1   5
   1   1   1  -5.52574400000E-02
   1   1   1   6
   1   1   1  -3.38290550000E-01
   1   1   1   7
   1   1   1  -6.39965300000E-01
   1   1   1   8
   1   1   1   2.09213800000E-02
   1   1   1   9
   1   1   1  -1.08896300000E-02
   1   1   1  10
   1   1   1   1.42358000000E-03
   1   1   1  11
   1   1   1  -1.08896300000E-02
   1   1   1  12
   1   1   1   2.09213800000E-02
   1   1   2   1
   1   1   1  -3.38290540000E-01
   1   1   2   2
   1   1   1   1.30318125000E+00
   1   1   2   3
   1   1   1  -6.46280430000E-01
   1   1   2   4
   1   1   1  -5.52574500000E-02
   1   1   2   5
   1   1   1  -8.60777400000E-02
   1   1   2   6
   1   1   1   1.09893720000E-01
   1   1   2   7
   1   1   1  -2.28728800000E-02
   1   1   2   8
   1   1   1  -2.41675310000E-01
   1   1   2   9
   1   1   1  -2.12294800000E-02
   1   1   2  10
   1   1   1   1.44558000000E-03
   1   1   2  11
   1   1   1  -1.52029000000E-03
   1   1   2  12
   1   1   1  -1.30860000000E-03
   1   1   3   1
   1   1   1  -5.52574500000E-02
   1   1   3   2
   1   1   1  -6.46280430000E-01
   1   1   3   3
   1   1   1   1.30318126000E+00
   1   1   3   4
   1   1   1  -3.38290550000E-01
   1   1   3   5
   1   1   1   1.09893720000E-01
   1   1   3   6
   1   1   1  -8.60777300000E-02
   1   1   3   7
   1   1   1   1.44558000000E-03
   1   1   3   8
   1   1   1  -2.12294800000E-02
   1   1   3   9
   1   1   1  -2.41675310000E-01
   1   1   3  10
   1   1   1  -2.28728800000E-02
   1   1   3  11
   1   1   1  -1.30860000000E-03
   1   1   3  12
   1   1   1  -1.52029000000E-03
   1   1   4   1
   1   1   1   1.28664000000E-03
   1   1   4   2
   1   1   1  -5.52574500000E-02
   1   1   4   3
   1   1   1  -3.38290550000E-01
   1   1   4   4
   1   1   1   1.40428901000E+00
   1   1   4   5
   1   1   1  -3.38290550000E-01
   1   1   4   6
   1   1   1  -5.52574400000E-02
   1   1   4   7
   1   1   1   1.42358000000E-03
   1   1   4   8
   1   1   1  -1.08896300000E-02
   1   1   4   9
   1   1   1   2.09213800000E-02
   1   1   4  10
   1   1   1  -6.39965310000E-01
   1   1   4  11
   1   1   1   2.09213800000E-02
   1   1   4  12
   1   1   1  -1.08896300000E-02
   1   1   5   1
   1   1   1  -5.52574400000E-02
   1   1   5   2
   1   1   1  -8.60777400000E-02
   1   1   5   3
   1   1   1   1.09893720000E-01
   1   1   5   4
   1   1   1  -3.38290550000E-01
   1   1   5   5
   1   1   1   1.30318126000E+00
   1   1   5   6
   1   1   1  -6.46280430000E-01
   1   1   5   7
   1   1   1   1.44558000000E-03
   1   1   5   8
   1   1   1  -1.52029000000E-03
   1   1   5   9
   1   1   1  -1.30860000000E-03
   1   1   5  10
   1   1   1  -2.28728800000E-02
   1   1   5  11
   1   1   1  -2.41675310000E-01
   1   1   5  12
   1   1   1  -2.12294800000E-02
   1   1   6   1
   1   1   1  -3.38290550000E-01
   1   1   6   2
   1   1   1   1.09893720000E-01
   1   1   6   3
   1   1   1  -8.60777300000E-02
   1   1   6   4
   1   1   1  -5.52574400000E-02
   1   1   6   5
   1   1   1  -6.46280430000E-01
   1   1   6   6
   1   1   1   1.30318125000E+00
   1   1   6   7
   1   1   1  -2.28728800000E-02
   1   1   6   8
   1   1   1  -1.30860000000E-03
   1   1   6   9
   1   1   1  -1.52029000000E-03
   1   1   6  10
   1   1   1   1.44558000000E-03
   1   1   6  11
   1   1   1  -2.12294800000E-02
   1   1   6  12
   1   1   1  -2.41675310000E-01
   1   1   7   1
   1   1   1  -6.39965300000E-01
   1   1   7   2
   1   1   1  -2.28728800000E-02
   1   1   7   3
   1   1   1   1.44558000000E-03
   1   1   7   4
   1   1   1   1.42358000000E-03
   1   1   7   5
   1   1   1   1.44558000000E-03
   1   1   7   6
   1   1   1  -2.28728800000E-02
   1   1   7   7
   1   1   1   6.80785650000E-01
   1   1   7   8
   1   1   1   1.71174000000E-03
   1   1   7   9
   1   1   1  -1.32094000000E-03
   1   1   7  10
   1   1   1  -1.57350000000E-04
   1   1   7  11
   1   1   1  -1.32094000000E-03
   1   1   7  12
   1   1   1   1.71174000000E-03
   1   1   8   1
   1   1   1   2.09213800000E-02
   1   1   8   2
   1   1   1  -2.41675310000E-01
   1   1   8   3
   1   1   1  -2.12294800000E-02
   1   1   8   4
   1   1   1  -1.08896300000E-02
   1   1   8   5
   1   1   1  -1.52029000000E-03
   1   1   8   6
   1   1   1  -1.30860000000E-03
   1   1   8   7
   1   1   1   1.71174000000E-03
   1   1   8   8
   1   1   1   2.52195250000E-01
   1   1   8   9
   1   1   1   2.28765000000E-03
   1   1   8  10
   1   1   1  -1.32094000000E-03
   1   1   8  11
   1   1   1   1.49860000000E-04
   1   1   8  12
   1   1   1   6.86150000000E-04
   1   1   9   1
   1   1   1  -1.08896300000E-02
   1   1   9   2
   1   1   1  -2.12294800000E-02
   1   1   9   3
   1   1   1  -2.41675310000E-01
   1   1   9   4
   1   1   1   2.09213800000E-02
   1   1   9   5
   1   1   1  -1.30860000000E-03
   1   1   9   6
   1   1   1  -1.52029000000E-03
   1   1   9   7
   1   1   1  -1.32094000000E-03
   1   1   9   8
   1   1   1   2.28765000000E-03
   1   1   9   9
   1   1   1   2.52195250000E-01
   1   1   9  10
   1   1   1   1.71174000000E-03
   1   1   9  11
   1   1   1   6.86150000000E-04
   1   1   9  12
   1   1   1   1.49860000000E-04
   1   1  10   1
   1   1   1   1.42358000000E-03
   1   1  10   2
   1   1   1   1.44558000000E-03
   1   1  10   3
   1   1   1  -2.28728800000E-02
   1   1  10   4
   1   1   1  -6.39965310000E-01
   1   1  10   5
   1   1   1  -2.28728800000E-02
   1   1  10   6
   1   1   1   1.44558000000E-03
   1   1  10   7
   1   1   1  -1.57350000000E-04
   1   1  10   8
   1   1   1  -1.32094000000E-03
   1   1  10   9
   1   1   1   1.71174000000E-03
   1   1  10  10
   1   1   1   6.80785650000E-01
   1   1  10  11
   1   1   1   1.71174000000E-03
   1   1  10  12
   1   1   1  -1.32094000000E-03
   1   1  11   1
   1   1   1  -1.08896300000E-02
   1   1  11   2
   1   1   1  -1.52029000000E-03
   1   1  11   3
   1   1   1  -1.30860000000E-03
   1   1  11   4
   1   1   1   2.09213800000E-02
   1   1  11   5
   1   1   1  -2.41675310000E-01
   1   1  11   6
   1   1   1  -2.12294800000E-02
   1   1  11   7
   1   1   1  -1.32094000000E-03
   1   1  11   8
   1   1   1   1.49860000000E-04
   1   1  11   9
   1   1   1   6.86150000000E-04
   1   1  11  10
   1   1   1   1.71174000000E-03
   1   1  11  11
   1   1   1   2.52195250000E-01
   1   1  11  12
   1   1   1   2.28765000000E-03
   1   1  12   1
   1   1   1   2.09213800000E-02
   1   1  12   2
   1   1   1  -1.30860000000E-03
   1   1  12   3
   1   1   1  -1.52029000000E-03
   1   1  12   4
   1   1   1  -1.08896300000E-02
   1   1  12   5
   1   1   1  -2.12294800000E-02
   1   1  12   6
   1   1   1  -2.41675310000E-01
   1   1  12   7
   1   1   1   1.71174000000E-03
   1   1  12   8
   1   1   1   6.86150000000E-04
   1   1  12   9
   1   1   1   1.49860000000E-04
   1   1  12  10
   1   1   1  -1.32094000000E-03
   1   1  12  11
   1   1   1   2.28765000000E-03
   1   1  12  12
   1   1   1   2.52195250000E-01
   1   2   1   1
   1   1   1   0.00000000000E+00
   1   2   1   2
   1   1   1   2.32882190000E-01
   1   2   1   3
   1   1   1   5.72279800000E-02
   1   2   1   4
   1   1   1   0.00000000000E+00
   1   2   1   5
   1   1   1  -5.72279800000E-02
   1   2   1   6
   1   1   1  -2.32882190000E-01
   1   2   1   7
   1   1   1   0.00000000000E+00
   1   2   1   8
   1   1   1  -3.09255500000E-02
   1   2   1   9
   1   1   1  -6.71090000000E-04
   1   2   1  10
   1   1   1   0.00000000000E+00
   1   2   1  11
   1   1   1   6.71090000000E-04
   1   2   1  12
   1   1   1   3.09255400000E-02
   1   2   2   1
   1   1   1   1.22744300000E-01
   1   2   2   2
   1   1   1   5.83687000000E-02
   1   2   2   3
   1   1   1   5.50799800000E-02
   1   2   2   4
   1   1   1  -1.33470850000E-01
   1   2   2   5
   1   1   1   5.04565600000E-02
   1   2   2   6
   1   1   1   3.81070800000E-02
   1   2   2   7
   1   1   1   5.43078700000E-02
   1   2   2   8
   1   1   1  -2.29955120000E-01
   1   2   2   9
   1   1   1  -4.69606000000E-03
   1   2   2  10
   1   1   1  -4.60139000000E-03
   1   2   2  11
   1   1   1   1.69734000000E-03
   1   2   2  12
   1   1   1  -8.04022000000E-03
   1   2   3   1
   1   1   1   1.33470850000E-01
   1   2   3   2
   1   1   1  -5.50799800000E-02
   1   2   3   3
   1   1   1  -5.83687000000E-02
   1   2   3   4
   1   1   1  -1.22744290000E-01
   1   2   3   5
   1   1   1  -3.81070800000E-02
   1   2   3   6
   1   1   1  -5.04565600000E-02
   1   2   3   7
   1   1   1   4.60139000000E-03
   1   2   3   8
   1   1   1   4.69606000000E-03
   1   2   3   9
   1   1   1   2.29955120000E-01
   1   2   3  10
   1   1   1  -5.43078700000E-02
   1   2   3  11
   1   1   1   8.04022000000E-03
   1   2   3  12
   1   1   1  -1.69734000000E-03
   1   2   4   1
   1   1   1   0.00000000000E+00
   1   2   4   2
   1   1   1  -5.72279800000E-02
   1   2   4   3
   1   1   1  -2.32882200000E-01
   1   2   4   4
   1   1   1   0.00000000000E+00
   1   2   4   5
   1   1   1   2.32882190000E-01
   1   2   4   6
   1   1   1   5.72279800000E-02
   1   2   4   7
   1   1   1   0.00000000000E+00
   1   2   4   8
   1   1   1   6.71100000000E-04
   1   2   4   9
   1   1   1   3.09255400000E-02
   1   2   4  10
   1   1   1   0.00000000000E+00
   1   2   4  11
   1   1   1  -3.09255500000E-02
   1   2   4  12
   1   1   1  -6.71100000000E-04
   1   2   5   1
   1   1   1  -1.33470850000E-01
   1   2   5   2
   1   1   1   5.04565600000E-02
   1   2   5   3
   1   1   1   3.81070800000E-02
   1   2   5   4
   1   1   1   1.22744290000E-01
   1   2   5   5
   1   1   1   5.83686900000E-02
   1   2   5   6
   1   1   1   5.50799800000E-02
   1   2   5   7
   1   1   1  -4.60139000000E-03
   1   2   5   8
   1   1   1   1.69734000000E-03
   1   2   5   9
   1   1   1  -8.04022000000E-03
   1   2   5  10
   1   1   1   5.43078700000E-02
   1   2   5  11
   1   1   1  -2.29955120000E-01
   1   2   5  12
   1   1   1  -4.69606000000E-03
   1   2   6   1
   1   1   1  -1.22744290000E-01
   1   2   6   2
   1   1   1  -3.81070800000E-02
   1   2   6   3
   1   1   1  -5.04565600000E-02
   1   2   6   4
   1   1   1   1.33470850000E-01
   1   2   6   5
   1   1   1  -5.50799800000E-02
   1   2   6   6
   1   1   1  -5.83686900000E-02
   1   2   6   7
   1   1   1  -5.43078700000E-02
   1   2   6   8
   1   1   1   8.04022000000E-03
   1   2   6   9
   1   1   1  -1.69734000000E-03
   1   2   6  10
   1   1   1   4.60139000000E-03
   1   2   6  11
   1   1   1   4.69606000000E-03
   1   2   6  12
   1   1   1   2.29955120000E-01
   1   2   7   1
   1   1   1   0.00000000000E+00
   1   2   7   2
   1   1   1  -5.64547000000E-03
   1   2   7   3
   1   1   1   6.45480000000E-03
   1   2   7   4
   1   1   1   0.00000000000E+00
   1   2   7   5
   1   1   1  -6.45480000000E-03
   1   2   7   6
   1   1   1   5.64547000000E-03
   1   2   7   7
   1   1   1   0.00000000000E+00
   1   2   7   8
   1   1   1   3.31320000000E-04
   1   2   7   9
   1   1   1  -4.33810000000E-04
   1   2   7  10
   1   1   1   0.00000000000E+00
   1   2   7  11
   1   1   1   4.33810000000E-04
   1   2   7  12
   1   1   1  -3.31320000000E-04
   1   2   8   1
   1   1   1   2.90295200000E-02
   1   2   8   2
   1   1   1  -2.29961420000E-01
   1   2   8   3
   1   1   1  -5.52571800000E-02
   1   2   8   4
   1   1   1   2.51143000000E-03
   1   2   8   5
   1   1   1   1.70598000000E-03
   1   2   8   6
   1   1   1   6.19578000000E-03
   1   2   8   7
   1   1   1  -9.98120000000E-04
   1   2   8   8
   1   1   1   2.47447760000E-01
   1   2   8   9
   1   1   1   6.62320000000E-04
   1   2   8  10
   1   1   1  -2.74582000000E-03
   1   2   8  11
   1   1   1  -1.79160000000E-04
   1   2   8  12
   1   1   1   1.59206000000E-03
   1   2   9   1
   1   1   1  -2.51143000000E-03
   1   2   9   2
   1   1   1   5.52571800000E-02
   1   2   9   3
   1   1   1   2.29961420000E-01
   1   2   9   4
   1   1   1  -2.90295200000E-02
   1   2   9   5
   1   1   1  -6.19578000000E-03
   1   2   9   6
   1   1   1  -1.70598000000E-03
   1   2   9   7
   1   1   1   2.74582000000E-03
   1   2   9   8
   1   1   1  -6.62320000000E-04
   1   2   9   9
   1   1   1  -2.47447760000E-01
   1   2   9  10
   1   1   1   9.98120000000E-04
   1   2   9  11
   1   1   1  -1.59206000000E-03
   1   2   9  12
   1   1   1   1.79160000000E-04
   1   2  10   1
   1   1   1   0.00000000000E+00
   1   2  10   2
   1   1   1  -6.45480000000E-03
   1   2  10   3
   1   1   1   5.64547000000E-03
   1   2  10   4
   1   1   1   0.00000000000E+00
   1   2  10   5
   1   1   1  -5.64547000000E-03
   1   2  10   6
   1   1   1   6.45480000000E-03
   1   2  10   7
   1   1   1   0.00000000000E+00
   1   2  10   8
   1   1   1   4.33810000000E-04
   1   2  10   9
   1   1   1  -3.31320000000E-04
   1   2  10  10
   1   1   1   0.00000000000E+00
   1   2  10  11
   1   1   1   3.31320000000E-04
   1   2  10  12
   1   1   1  -4.33810000000E-04
   1   2  11   1
   1   1   1   2.51143000000E-03
   1   2  11   2
   1   1   1   1.70598000000E-03
   1   2  11   3
   1   1   1   6.19578000000E-03
   1   2  11   4
   1   1   1   2.90295200000E-02
   1   2  11   5
   1   1   1  -2.29961420000E-01
   1   2  11   6
   1   1   1  -5.52571800000E-02
   1   2  11   7
   1   1   1  -2.74582000000E-03
   1   2  11   8
   1   1   1  -1.79160000000E-04
   1   2  11   9
   1   1   1   1.59206000000E-03
   1   2  11  10
   1   1   1  -9.98120000000E-04
   1   2  11  11
   1   1   1   2.47447760000E-01
   1   2  11  12
   1   1   1   6.62320000000E-04
   1   2  12   1
   1   1   1  -2.90295200000E-02
   1   2  12   2
   1   1   1  -6.19578000000E-03
   1   2  12   3
   1   1   1  -1.70598000000E-03
   1   2  12   4
   1   1   1  -2.51143000000E-03
   1   2  12   5
   1   1   1   5.52571800000E-02
   1   2  12   6
   1   1   1   2.29961420000E-01
   1   2  12   7
   1   1   1   9.98120000000E-04
   1   2  12   8
   1   1   1  -1.59206000000E-03
   1   2  12   9
   1   1   1   1.79160000000E-04
   1   2  12  10
   1   1   1   2.74582000000E-03
   1   2  12  11
   1   1   1  -6.62320000000E-04
   1   2  12  12
   1   1   1  -2.47447760000E-01
   1   3   1   1
   1   1   1   0.00000000000E+00
   1   3   1   2
   1   1   1   0.00000000000E+00
   1   3   1   3
   1   1   1   0.00000000000E+00
   1   3   1   4
   1   1   1   0.00000000000E+00
   1   3   1   5
   1   1   1   0.00000000000E+00
   1   3   1   6
   1   1   1   0.00000000000E+00
   1   3   1   7
   1   1   1   0.00000000000E+00
   1   3   1   8
   1   1   1   0.00000000000E+00
   1   3   1   9
   1   1   1   0.00000000000E+00
   1   3   1  10
   1   1   1   0.00000000000E+00
   1   3   1  11
   1   1   1   0.00000000000E+00
   1   3   1  12
   1   1   1   0.00000000000E+00
   1   3   2   1
   1   1   1   0.00000000000E+00
   1   3   2   2
   1   1   1   0.00000000000E+00
   1   3   2   3
   1   1   1   0.00000000000E+00
   1   3   2   4
   1   1   1   0.00000000000E+00
   1   3   2   5
   1   1   1   0.00000000000E+00
   1   3   2   6
   1   1   1   0.00000000000E+00
   1   3   2   7
   1   1   1   0.00000000000E+00
   1   3   2   8
   1   1   1   0.00000000000E+00
   1   3   2   9
   1   1   1   0.00000000000E+00
   1   3   2  10
   1   1   1   0.00000000000E+00
   1   3   2  11
   1   1   1   0.00000000000E+00
   1   3   2  12
   1   1   1   0.00000000000E+00
   1   3   3   1
   1   1   1   0.00000000000E+00
   1   3   3   2
   1   1   1   0.00000000000E+00
   1   3   3   3
   1   1   1   0.00000000000E+00
   1   3   3   4
   1   1   1   0.00000000000E+00
   1   3   3   5
   1   1   1   0.00000000000E+00
   1   3   3   6
   1   1   1   0.00000000000E+00
   1   3   3   7
   1   1   1   0.00000000000E+00
   1   3   3   8
   1   1   1   0.00000000000E+00
   1   3   3   9
   1   1   1   0.00000000000E+00
   1   3   3  10
   1   1   1   0.00000000000E+00
   1   3   3  11
   1   1   1   0.00000000000E+00
   1   3   3  12
   1   1   1   0.00000000000E+00
   1   3   4   1
   1   1   1   0.00000000000E+00
   1   3   4   2
   1   1   1   0.00000000000E+00
   1   3   4   3
   1   1   1   0.00000000000E+00
   1   3   4   4
   1   1   1   0.00000000000E+00
   1   3   4   5
   1   1   1   0.00000000000E+00
   1   3   4   6
   1   1   1   0.00000000000E+00
   1   3   4   7
   1   1   1   0.00000000000E+00
   1   3   4   8
   1   1   1   0.00000000000E+00
   1   3   4   9
   1   1   1   0.00000000000E+00
   1   3   4  10
   1   1   1   0.00000000000E+00
   1   3   4  11
   1   1   1   0.00000000000E+00
   1   3   4  12
   1   1   1   0.00000000000E+00
   1   3   5   1
   1   1   1   0.00000000000E+00
   1   3   5   2
   1   1   1   0.00000000000E+00
   1   3   5   3
   1   1   1   0.00000000000E+00
   1   3   5   4
   1   1   1   0.00000000000E+00
   1   3   5   5
   1   1   1   0.00000000000E+00
   1   3   5   6
   1   1   1   0.00000000000E+00
   1   3   5   7
   1   1   1   0.00000000000E+00
   1   3   5   8
   1   1   1   0.00000000000E+00
   1   3   5   9
   1   1   1   0.00000000000E+00
   1   3   5  10
   1   1   1   0.00000000000E+00
   1   3   5  11
   1   1   1   0.00000000000E+00
   1   3   5  12
   1   1   1   0.00000000000E+00
   1   3   6   1
   1   1   1   0.00000000000E+00
   1   3   6   2
   1   1   1   0.00000000000E+00
   1   3   6   3
   1   1   1   0.00000000000E+00
   1   3   6   4
   1   1   1   0.00000000000E+00
   1   3   6   5
   1   1   1   0.00000000000E+00
   1   3   6   6
   1   1   1   0.00000000000E+00
   1   3   6   7
   1   1   1   0.00000000000E+00
   1   3   6   8
   1   1   1   0.00000000000E+00
   1   3   6   9
   1   1   1   0.00000000000E+00
   1   3   6  10
   1   1   1   0.00000000000E+00
   1   3   6  11
   1   1   1   0.00000000000E+00
   1   3   6  12
   1   1   1   0.00000000000E+00
   1   3   7   1
   1   1   1   0.00000000000E+00
   1   3   7   2
   1   1   1   0.00000000000E+00
   1   3   7   3
   1   1   1   0.00000000000E+00
   1   3   7   4
   1   1   1   0.00000000000E+00
   1   3   7   5
   1   1   1   0.00000000000E+00
   1   3   7   6
   1   1   1   0.00000000000E+00
   1   3   7   7
   1   1   1   0.00000000000E+00
   1   3   7   8
   1   1   1   0.00000000000E+00
   1   3   7   9
   1   1   1   0.00000000000E+00
   1   3   7  10
   1   1   1   0.00000000000E+00
   1   3   7  11
   1   1   1   0.00000000000E+00
   1   3   7  12
   1   1   1   0.00000000000E+00
   1   3   8   1
   1   1   1   0.00000000000E+00
   1   3   8   2
   1   1   1   0.00000000000E+00
   1   3   8   3
   1   1   1   0.00000000000E+00
   1   3   8   4
   1   1   1   0.00000000000E+00
   1   3   8   5
   1   1   1   0.00000000000E+00
   1   3   8   6
   1   1   1   0.00000000000E+00
   1   3   8   7
   1   1   1   0.00000000000E+00
   1   3   8   8
   1   1   1   0.00000000000E+00
   1   3   8   9
   1   1   1   0.00000000000E+00
   1   3   8  10
   1   1   1   0.00000000000E+00
   1   3   8  11
   1   1   1   0.00000000000E+00
   1   3   8  12
   1   1   1   0.00000000000E+00
   1   3   9   1
   1   1   1   0.00000000000E+00
   1   3   9   2
   1   1   1   0.00000000000E+00
   1   3   9   3
   1   1   1   0.00000000000E+00
   1   3   9   4
   1   1   1   0.00000000000E+00
   1   3   9   5
   1   1   1   0.00000000000E+00
   1   3   9   6
   1   1   1   0.00000000000E+00
   1   3   9   7
   1   1   1   0.00000000000E+00
   1   3   9   8
   1   1   1   0.00000000000E+00
   1   3   9   9
   1   1   1   0.00000000000E+00
   1   3   9  10
   1   1   1   0.00000000000E+00
   1   3   9  11
   1   1   1   0.00000000000E+00
   1   3   9  12
   1   1   1   0.00000000000E+00
   1   3  10   1
   1   1   1   0.00000000000E+00
   1   3  10   2
   1   1   1   0.00000000000E+00
   1   3  10   3
   1   1   1   0.00000000000E+00
   1   3  10   4
   1   1   1   0.00000000000E+00
   1   3  10   5
   1   1   1   0.00000000000E+00
   1   3  10   6
   1   1   1   0.00000000000E+00
   1   3  10   7
   1   1   1   0.00000000000E+00
   1   3  10   8
   1   1   1   0.00000000000E+00
   1   3  10   9
   1   1   1   0.00000000000E+00
   1   3  10  10
   1   1   1   0.00000000000E+00
   1   3  10  11
   1   1   1   0.00000000000E+00
   1   3  10  12
   1   1   1   0.00000000000E+00
   1   3  11   1
   1   1   1   0.00000000000E+00
   1   3  11   2
   1   1   1   0.00000000000E+00
   1   3  11   3
   1   1   1   0.00000000000E+00
   1   3  11   4
   1   1   1   0.00000000000E+00
   1   3  11   5
   1   1   1   0.00000000000E+00
   1   3  11   6
   1   1   1   0.00000000000E+00
   1   3  11   7
   1   1   1   0.00000000000E+00
   1   3  11   8
   1   1   1   0.00000000000E+00
   1   3  11   9
   1   1   1   0.00000000000E+00
   1   3  11  10
   1   1   1   0.00000000000E+00
   1   3  11  11
   1   1   1   0.00000000000E+00
   1   3  11  12
   1   1   1   0.00000000000E+00
   1   3  12   1
   1   1   1   0.00000000000E+00
   1   3  12   2
   1   1   1   0.00000000000E+00
   1   3  12   3
   1   1   1   0.00000000000E+00
   1   3  12   4
   1   1   1   0.00000000000E+00
   1   3  12   5
   1   1   1   0.00000000000E+00
   1   3  12   6
   1   1   1   0.00000000000E+00
   1   3  12   7
   1   1   1   0.00000000000E+00
   1   3  12   8
   1   1   1   0.00000000000E+00
   1   3  12   9
   1   1   1   0.00000000000E+00
   1   3  12  10
   1   1   1   0.00000000000E+00
   1   3  12  11
   1   1   1   0.00000000000E+00
   1   3  12  12
   1   1   1   0.00000000000E+00
   2   1   1   1
   1   1   1   0.00000000000E+00
   2   1   1   2
   1   1   1   1.22744300000E-01
   2   1   1   3
   1   1   1   1.33470850000E-01
   2   1   1   4
   1   1   1   0.00000000000E+00
   2   1   1   5
   1   1   1  -1.33470850000E-01
   2   1   1   6
   1   1   1  -1.22744290000E-01
   2   1   1   7
   1   1   1   0.00000000000E+00
   2   1   1   8
   1   1   1   2.90295200000E-02
   2   1   1   9
   1   1   1  -2.51143000000E-03
   2   1   1  10
   1   1   1   0.00000000000E+00
   2   1   1  11
   1   1   1   2.51143000000E-03
   2   1   1  12
   1   1   1  -2.90295200000E-02
   2   1   2   1
   1   1   1   2.32882190000E-01
   2   1   2   2
   1   1   1   5.83687000000E-02
   2   1   2   3
   1   1   1  -5.50799800000E-02
   2   1   2   4
   1   1   1  -5.72279800000E-02
   2   1   2   5
   1   1   1   5.04565600000E-02
   2   1   2   6
   1   1   1  -3.81070800000E-02
   2   1   2   7
   1   1   1  -5.64547000000E-03
   2   1   2   8
   1   1   1  -2.29961420000E-01
   2   1   2   9
   1   1   1   5.52571800000E-02
   2   1   2  10
   1   1   1  -6.45480000000E-03
   2   1   2  11
   1   1   1   1.70598000000E-03
   2   1   2  12
   1   1   1  -6.19578000000E-03
   2   1   3   1
   1   1   1   5.72279800000E-02
   2   1   3   2
   1   1   1   5.50799800000E-02
   2   1   3   3
   1   1   1  -5.83687000000E-02
   2   1   3   4
   1   1   1  -2.32882200000E-01
   2   1   3   5
   1   1   1   3.81070800000E-02
   2   1   3   6
   1   1   1  -5.04565600000E-02
   2   1   3   7
   1   1   1   6.45480000000E-03
   2   1   3   8
   1   1   1  -5.52571800000E-02
   2   1   3   9
   1   1   1   2.29961420000E-01
   2   1   3  10
   1   1   1   5.64547000000E-03
   2   1   3  11
   1   1   1   6.19578000000E-03
   2   1   3  12
   1   1   1  -1.70598000000E-03
   2   1   4   1
   1   1   1   0.00000000000E+00
   2   1   4   2
   1   1   1  -1.33470850000E-01
   2   1   4   3
   1   1   1  -1.22744290000E-01
   2   1   4   4
   1   1   1   0.00000000000E+00
   2   1   4   5
   1   1   1   1.22744290000E-01
   2   1   4   6
   1   1   1   1.33470850000E-01
   2   1   4   7
   1   1   1   0.00000000000E+00
   2   1   4   8
   1   1   1   2.51143000000E-03
   2   1   4   9
   1   1   1  -2.90295200000E-02
   2   1   4  10
   1   1   1   0.00000000000E+00
   2   1   4  11
   1   1   1   2.90295200000E-02
   2   1   4  12
   1   1   1  -2.51143000000E-03
   2   1   5   1
   1   1   1  -5.72279800000E-02
   2   1   5   2
   1   1   1   5.04565600000E-02
   2   1   5   3
   1   1   1  -3.81070800000E-02
   2   1   5   4
   1   1   1   2.32882190000E-01
   2   1   5   5
   1   1   1   5.83686900000E-02
   2   1   5   6
   1   1   1  -5.50799800000E-02
   2   1   5   7
   1   1   1  -6.45480000000E-03
   2   1   5   8
   1   1   1   1.70598000000E-03
   2   1   5   9
   1   1   1  -6.19578000000E-03
   2   1   5  10
   1   1   1  -5.64547000000E-03
   2   1   5  11
   1   1   1  -2.29961420000E-01
   2   1   5  12
   1   1   1   5.52571800000E-02
   2   1   6   1
   1   1   1  -2.32882190000E-01
   2   1   6   2
   1   1   1   3.81070800000E-02
   2   1   6   3
   1   1   1  -5.04565600000E-02
   2   1   6   4
   1   1   1   5.72279800000E-02
   2   1   6   5
   1   1   1   5.50799800000E-02
   2   1   6   6
   1   1   1  -5.83686900000E-02
   2   1   6   7
   1   1   1   5.64547000000E-03
   2   1   6   8
   1   1   1   6.19578000000E-03
   2   1   6   9
   1   1   1  -1.70598000000E-03
   2   1   6  10
   1   1   1   6.45480000000E-03
   2   1   6  11
   1   1   1  -5.52571800000E-02
   2   1   6  12
   1   1   1   2.29961420000E-01
   2   1   7   1
   1   1   1   0.00000000000E+00
   2   1   7   2
   1   1   1   5.43078700000E-02
   2   1   7   3
   1   1   1   4.60139000000E-03
   2   1   7   4
   1   1   1   0.00000000000E+00
   2   1   7   5
   1   1   1  -4.60139000000E-03
   2   1   7   6
   1   1   1  -5.43078700000E-02
   2   1   7   7
   1   1   1   0.00000000000E+00
   2   1   7   8
   1   1   1  -9.98120000000E-04
   2   1   7   9
   1   1   1   2.74582000000E-03
   2   1   7  10
   1   1   1   0.00000000000E+00
   2   1   7  11
   1   1   1  -2.74582000000E-03
   2   1   7  12
   1   1   1   9.98120000000E-04
   2   1   8   1
   1   1   1  -3.09255500000E-02
   2   1   8   2
   1   1   1  -2.29955120000E-01
   2   1   8   3
   1   1   1   4.69606000000E-03
   2   1   8   4
   1   1   1   6.71100000000E-04
   2   1   8   5
   1   1   1   1.69734000000E-03
   2   1   8   6
   1   1   1   8.04022000000E-03
   2   1   8   7
   1   1   1   3.31320000000E-04
   2   1   8   8
   1   1   1   2.47447760000E-01
   2   1   8   9
   1   1   1  -6.62320000000E-04
   2   1   8  10
   1   1   1   4.33810000000E-04
   2   1   8  11
   1   1   1  -1.79160000000E-04
   2   1   8  12
   1   1   1  -1.59206000000E-03
   2   1   9   1
   1   1   1  -6.71090000000E-04
   2   1   9   2
   1   1   1  -4.69606000000E-03
   2   1   9   3
   1   1   1   2.29955120000E-01
   2   1   9   4
   1   1   1   3.09255400000E-02
   2   1   9   5
   1   1   1  -8.04022000000E-03
   2   1   9   6
   1   1   1  -1.69734000000E-03
   2   1   9   7
   1   1   1  -4.33810000000E-04
   2   1   9   8
   1   1   1   6.62320000000E-04
   2   1   9   9
   1   1   1  -2.47447760000E-01
   2   1   9  10
   1   1   1  -3.31320000000E-04
   2   1   9  11
   1   1   1   1.59206000000E-03
   2   1   9  12
   1   1   1   1.79160000000E-04
   2   1  10   1
   1   1   1   0.00000000000E+00
   2   1  10   2
   1   1   1  -4.60139000000E-03
   2   1  10   3
   1   1   1  -5.43078700000E-02
   2   1  10   4
   1   1   1   0.00000000000E+00
   2   1  10   5
   1   1   1   5.43078700000E-02
   2   1  10   6
   1   1   1   4.60139000000E-03
   2   1  10   7
   1   1   1   0.00000000000E+00
   2   1  10   8
   1   1   1  -2.74582000000E-03
   2   1  10   9
   1   1   1   9.98120000000E-04
   2   1  10  10
   1   1   1   0.00000000000E+00
   2   1  10  11
   1   1   1  -9.98120000000E-04
   2   1  10  12
   1   1   1   2.74582000000E-03
   2   1  11   1
   1   1   1   6.71090000000E-04
   2   1  11   2
   1   1   1   1.69734000000E-03
   2   1  11   3
   1   1   1   8.04022000000E-03
   2   1  11   4
   1   1   1  -3.09255500000E-02
   2   1  11   5
   1   1   1  -2.29955120000E-01
   2   1  11   6
   1   1   1   4.69606000000E-03
   2   1  11   7
   1   1   1   4.33810000000E-04
   2   1  11   8
   1   1   1  -1.79160000000E-04
   2   1  11   9
   1   1   1  -1.59206000000E-03
   2   1  11  10
   1   1   1   3.31320000000E-04
   2   1  11  11
   1   1   1   2.47447760000E-01
   2   1  11  12
   1   1   1  -6.62320000000E-04
   2   1  12   1
   1   1   1   3.09255400000E-02
   2   1  12   2
   1   1   1  -8.04022000000E-03
   2   1  12   3
   1   1   1  -1.69734000000E-03
   2   1  12   4
   1   1   1  -6.71100000000E-04
   2   1  12   5
   1   1   1  -4.69606000000E-03
   2   1  12   6
   1   1   1   2.29955120000E-01
   2   1  12   7
   1   1   1  -3.31320000000E-04
   2   1  12   8
   1   1   1   1.59206000000E-03
   2   1  12   9
   1   1   1   1.79160000000E-04
   2   1  12  10
   1   1   1  -4.33810000000E-04
   2   1  12  11
   1   1   1   6.62320000000E-04
   2   1  12  12
   1   1   1  -2.47447760000E-01
   2   2   1   1
   1   1   1   1.26946879000E+00
   2   2   1   2
   1   1   1  -5.43608130000E-01
   2   2   1   3
   1   1   1   5.48336000000E-02
   2   2   1   4
   1   1   1  -1.15206770000E-01
   2   2   1   5
   1   1   1   5.48336100000E-02
   2   2   1   6
   1   1   1  -5.43608130000E-01
   2   2   1   7
   1   1   1  -1.08906900000E-01
   2   2   1   8
   1   1   1  -3.63733000000E-02
   2   2   1   9
   1   1   1   3.72302000000E-03
   2   2   1  10
   1   1   1  -2.50906000000E-03
   2   2   1  11
   1   1   1   3.72302000000E-03
   2   2   1  12
   1   1   1  -3.63733000000E-02
   2   2   2   1
   1   1   1  -5.43608130000E-01
   2   2   2   2
   1   1   1   1.37057418000E+00
   2   2   2   3
   1   1   1  -2.35610840000E-01
   2   2   2   4
   1   1   1   5.48336100000E-02
   2   2   2   5
   1   1   1  -2.78035800000E-02
   2   2   2   6
   1   1   1  -1.10335260000E-01
   2   2   2   7
   1   1   1   7.40806000000E-03
   2   2   2   8
   1   1   1  -5.07200150000E-01
   2   2   2   9
   1   1   1   5.77147000000E-03
   2   2   2  10
   1   1   1  -8.60025000000E-03
   2   2   2  11
   1   1   1   4.33230000000E-04
   2   2   2  12
   1   1   1  -5.85224000000E-03
   2   2   3   1
   1   1   1   5.48336000000E-02
   2   2   3   2
   1   1   1  -2.35610840000E-01
   2   2   3   3
   1   1   1   1.37057417000E+00
   2   2   3   4
   1   1   1  -5.43608130000E-01
   2   2   3   5
   1   1   1  -1.10335260000E-01
   2   2   3   6
   1   1   1  -2.78035800000E-02
   2   2   3   7
   1   1   1  -8.60025000000E-03
   2   2   3   8
   1   1   1   5.77147000000E-03
   2   2   3   9
   1   1   1  -5.07200150000E-01
   2   2   3  10
   1   1   1   7.40806000000E-03
   2   2   3  11
   1   1   1  -5.85224000000E-03
   2   2   3  12
   1   1   1   4.33230000000E-04
   2   2   4   1
   1   1   1  -1.15206770000E-01
   2   2   4   2
   1   1   1   5.48336100000E-02
   2   2   4   3
   1   1   1  -5.43608130000E-01
   2   2   4   4
   1   1   1   1.26946880000E+00
   2   2   4   5
   1   1   1  -5.43608130000E-01
   2   2   4   6
   1   1   1   5.48336100000E-02
   2   2   4   7
   1   1   1  -2.50906000000E-03
   2   2   4   8
   1   1   1   3.72302000000E-03
   2   2   4   9
   1   1   1  -3.63733000000E-02
   2   2   4  10
   1   1   1  -1.08906900000E-01
   2   2   4  11
   1   1   1  -3.63733000000E-02
   2   2   4  12
   1   1   1   3.72302000000E-03
   2   2   5   1
   1   1   1   5.48336100000E-02
   2   2   5   2
   1   1   1  -2.78035800000E-02
   2   2   5   3
   1   1   1  -1.10335260000E-01
   2   2   5   4
   1   1   1  -5.43608130000E-01
   2   2   5   5
   1   1   1   1.37057418000E+00
   2   2   5   6
   1   1   1  -2.35610850000E-01
   2   2   5   7
   1   1   1  -8.60025000000E-03
   2   2   5   8
   1   1   1   4.33230000000E-04
   2   2   5   9
   1   1   1  -5.85224000000E-03
   2   2   5  10
   1   1   1   7.40806000000E-03
   2   2   5  11
   1   1   1  -5.07200150000E-01
   2   2   5  12
   1   1   1   5.77147000000E-03
   2   2   6   1
   1   1   1  -5.43608130000E-01
   2   2   6   2
   1   1   1  -1.10335260000E-01
   2   2   6   3
   1   1   1  -2.78035800000E-02
   2   2   6   4
   1   1   1   5.48336100000E-02
   2   2   6   5
   1   1   1  -2.35610850000E-01
   2   2   6   6
   1   1   1   1.37057418000E+00
   2   2   6   7
   1   1   1   7.40806000000E-03
   2   2   6   8
   1   1   1  -5.85224000000E-03
   2   2   6   9
   1   1   1   4.33230000000E-04
   2   2   6  10
   1   1   1  -8.60025000000E-03
   2   2   6  11
   1   1   1   5.77147000000E-03
   2   2   6  12
   1   1   1  -5.07200150000E-01
   2   2   7   1
   1   1   1  -1.08906900000E-01
   2   2   7   2
   1   1   1   7.40806000000E-03
   2   2   7   3
   1   1   1  -8.60025000000E-03
   2   2   7   4
   1   1   1  -2.50906000000E-03
   2   2   7   5
   1   1   1  -8.60025000000E-03
   2   2   7   6
   1   1   1   7.40806000000E-03
   2   2   7   7
   1   1   1   1.09325990000E-01
   2   2   7   8
   1   1   1   2.09714000000E-03
   2   2   7   9
   1   1   1   1.11200000000E-05
   2   2   7  10
   1   1   1   2.63150000000E-04
   2   2   7  11
   1   1   1   1.11200000000E-05
   2   2   7  12
   1   1   1   2.09714000000E-03
   2   2   8   1
   1   1   1  -3.63733000000E-02
   2   2   8   2
   1   1   1  -5.07200150000E-01
   2   2   8   3
   1   1   1   5.77147000000E-03
   2   2   8   4
   1   1   1   3.72302000000E-03
   2   2   8   5
   1   1   1   4.33230000000E-04
   2   2   8   6
   1   1   1  -5.85224000000E-03
   2   2   8   7
   1   1   1   2.09714000000E-03
   2   2   8   8
   1   1   1   5.37921520000E-01
   2   2   8   9
   1   1   1   1.52215000000E-03
   2   2   8  10
   1   1   1   1.11200000000E-05
   2   2   8  11
   1   1   1  -5.31500000000E-05
   2   2   8  12
   1   1   1  -1.98960000000E-03
   2   2   9   1
   1   1   1   3.72302000000E-03
   2   2   9   2
   1   1   1   5.77147000000E-03
   2   2   9   3
   1   1   1  -5.07200150000E-01
   2   2   9   4
   1   1   1  -3.63733000000E-02
   2   2   9   5
   1   1   1  -5.85224000000E-03
   2   2   9   6
   1   1   1   4.33230000000E-04
   2   2   9   7
   1   1   1   1.11200000000E-05
   2   2   9   8
   1   1   1   1.52215000000E-03
   2   2   9   9
   1   1   1   5.37921520000E-01
   2   2   9  10
   1   1   1   2.09714000000E-03
   2   2   9  11
   1   1   1  -1.98960000000E-03
   2   2   9  12
   1   1   1  -5.31500000000E-05
   2   2  10   1
   1   1   1  -2.50906000000E-03
   2   2  10   2
   1   1   1  -8.60025000000E-03
   2   2  10   3
   1   1   1   7.40806000000E-03
   2   2  10   4
   1   1   1  -1.08906900000E-01
   2   2  10   5
   1   1   1   7.40806000000E-03
   2   2  10   6
   1   1   1  -8.60025000000E-03
   2   2  10   7
   1   1   1   2.63150000000E-04
   2   2  10   8
   1   1   1   1.11200000000E-05
   2   2  10   9
   1   1   1   2.09714000000E-03
   2   2  10  10
   1   1   1   1.09325990000E-01
   2   2  10  11
   1   1   1   2.09714000000E-03
   2   2  10  12
   1   1   1   1.11200000000E-05
   2   2  11   1
   1   1   1   3.72302000000E-03
   2   2  11   2
   1   1   1   4.33230000000E-04
   2   2  11   3
   1   1   1  -5.85224000000E-03
   2   2  11   4
   1   1   1  -3.63733000000E-02
   2   2  11   5
   1   1   1  -5.07200150000E-01
   2   2  11   6
   1   1   1   5.77147000000E-03
   2   2  11   7
   1   1   1   1.11200000000E-05
   2   2  11   8
   1   1   1  -5.31500000000E-05
   2   2  11   9
   1   1   1  -1.98960000000E-03
   2   2  11  10
   1   1   1   2.09714000000E-03
   2   2  11  11
   1   1   1   5.37921520000E-01
   2   2  11  12
   1   1   1   1.52215000000E-03
   2   2  12   1
   1   1   1  -3.63733000000E-02
   2   2  12   2
   1   1   1  -5.85224000000E-03
   2   2  12   3
   1   1   1   4.33230000000E-04
   2   2  12   4
   1   1   1   3.72302000000E-03
   2   2  12   5
   1   1   1   5.77147000000E-03
   2   2  12   6
   1   1   1  -5.07200150000E-01
   2   2  12   7
   1   1   1   2.09714000000E-03
   2   2  12   8
   1   1   1  -1.98960000000E-03
   2   2  12   9
   1   1   1  -5.31500000000E-05
   2   2  12  10
   1   1   1   1.11200000000E-05
   2   2  12  11
   1   1   1   1.52215000000E-03
   2   2  12  12
   1   1   1   5.37921520000E-01
   2   3   1   1
   1   1   1   0.00000000000E+00
   2   3   1   2
   1   1   1   0.00000000000E+00
   2   3   1   3
   1   1   1   0.00000000000E+00
   2   3   1   4
   1   1   1   0.00000000000E+00
   2   3   1   5
   1   1   1   0.00000000000E+00
   2   3   1   6
   1   1   1   0.00000000000E+00
   2   3   1   7
   1   1   1   0.00000000000E+00
   2   3   1   8
   1   1   1   0.00000000000E+00
   2   3   1   9
   1   1   1   0.00000000000E+00
   2   3   1  10
   1   1   1   0.00000000000E+00
   2   3   1  11
   1   1   1   0.00000000000E+00
   2   3   1  12
   1   1   1   0.00000000000E+00
   2   3   2   1
   1   1   1   0.00000000000E+00
   2   3   2   2
   1   1   1   0.00000000000E+00
   2   3   2   3
   1   1   1   0.00000000000E+00
   2   3   2   4
   1   1   1   0.00000000000E+00
   2   3   2   5
   1   1   1   0.00000000000E+00
   2   3   2   6
   1   1   1   0.00000000000E+00
   2   3   2   7
   1   1   1   0.00000000000E+00
   2   3   2   8
   1   1   1   0.00000000000E+00
   2   3   2   9
   1   1   1   0.00000000000E+00
   2   3   2  10
   1   1   1   0.00000000000E+00
   2   3   2  11
   1   1   1   0.00000000000E+00
   2   3   2  12
   1   1   1   0.00000000000E+00
   2   3   3   1
   1   1   1   0.00000000000E+00
   2   3   3   2
   1   1   1   0.00000000000E+00
   2   3   3   3
   1   1   1   0.00000000000E+00
   2   3   3   4
   1   1   1   0.00000000000E+00
   2   3   3   5
   1   1   1   0.00000000000E+00
   2   3   3   6
   1   1   1   0.00000000000E+00
   2   3   3   7
   1   1   1   0.00000000000E+00
   2   3   3   8
   1   1   1   0.00000000000E+00
   2   3   3   9
   1   1   1   0.00000000000E+00
   2   3   3  10
   1   1   1   0.00000000000E+00
   2   3   3  11
   1   1   1   0.00000000000E+00
   2   3   3  12
   1   1   1   0.00000000000E+00
   2   3   4   1
   1   1   1   0.00000000000E+00
   2   3   4   2
   1   1   1   0.00000000000E+00
   2   3   4   3
   1   1   1   0.00000000000E+00
   2   3   4   4
   1   1   1   0.00000000000E+00
   2   3   4   5
   1   1   1   0.00000000000E+00
   2   3   4   6
   1   1   1   0.00000000000E+00
   2   3   4   7
   1   1   1   0.00000000000E+00
   2   3   4   8
   1   1   1   0.00000000000E+00
   2   3   4   9
   1   1   1   0.00000000000E+00
   2   3   4  10
   1   1   1   0.00000000000E+00
   2   3   4  11
   1   1   1   0.00000000000E+00
   2   3   4  12
   1   1   1   0.00000000000E+00
   2   3   5   1
   1   1   1   0.00000000000E+00
   2   3   5   2
   1   1   1   0.00000000000E+00
   2   3   5   3
   1   1   1   0.00000000000E+00
   2   3   5   4
   1   1   1   0.00000000000E+00
   2   3   5   5
   1   1   1   0.00000000000E+00
   2   3   5   6
   1   1   1   0.00000000000E+00
   2   3   5   7
   1   1   1   0.00000000000E+00
   2   3   5   8
   1   1   1   0.00000000000E+00
   2   3   5   9
   1   1   1   0.00000000000E+00
   2   3   5  10
   1   1   1   0.00000000000E+00
   2   3   5  11
   1   1   1   0.00000000000E+00
   2   3   5  12
   1   1   1   0.00000000000E+00
   2   3   6   1
   1   1   1   0.00000000000E+00
   2   3   6   2
   1   1   1   0.00000000000E+00
   2   3   6   3
   1   1   1   0.00000000000E+00
   2   3   6   4
   1   1   1   0.00000000000E+00
   2   3   6   5
   1   1   1   0.00000000000E+00
   2   3   6   6
   1   1   1   0.00000000000E+00
   2   3   6   7
   1   1   1   0.00000000000E+00
   2   3   6   8
   1   1   1   0.00000000000E+00
   2   3   6   9
   1   1   1   0.00000000000E+00
   2   3   6  10
   1   1   1   0.00000000000E+00
   2   3   6  11
   1   1   1   0.00000000000E+00
   2   3   6  12
   1   1   1   0.00000000000E+00
   2   3   7   1
   1   1   1   0.00000000000E+00
   2   3   7   2
   1   1   1   0.00000000000E+00
   2   3   7   3
   1   1   1   0.00000000000E+00
   2   3   7   4
   1   1   1   0.00000000000E+00
   2   3   7   5
   1   1   1   0.00000000000E+00
   2   3   7   6
   1   1   1   0.00000000000E+00
   2   3   7   7
   1   1   1   0.00000000000E+00
   2   3   7   8
   1   1   1   0.00000000000E+00
   2   3   7   9
   1   1   1   0.00000000000E+00
   2   3   7  10
   1   1   1   0.00000000000E+00
   2   3   7  11
   1   1   1   0.00000000000E+00
   2   3   7  12
   1   1   1   0.00000000000E+00
   2   3   8   1
   1   1   1   0.00000000000E+00
   2   3   8   2
   1   1   1   0.00000000000E+00
   2   3   8   3
   1   1   1   0.00000000000E+00
   2   3   8   4
   1   1   1   0.00000000000E+00
   2   3   8   5
   1   1   1   0.00000000000E+00
   2   3   8   6
   1   1   1   0.00000000000E+00
   2   3   8   7
   1   1   1   0.00000000000E+00
   2   3   8   8
   1   1   1   0.00000000000E+00
   2   3   8   9
   1   1   1   0.00000000000E+00
   2   3   8  10
   1   1   1   0.00000000000E+00
   2   3   8  11
   1   1   1   0.00000000000E+00
   2   3   8  12
   1   1   1   0.00000000000E+00
   2   3   9   1
   1   1   1   0.00000000000E+00
   2   3   9   2
   1   1   1   0.00000000000E+00
   2   3   9   3
   1   1   1   0.00000000000E+00
   2   3   9   4
   1   1   1   0.00000000000E+00
   2   3   9   5
   1   1   1   0.00000000000E+00
   2   3   9   6
   1   1   1   0.00000000000E+00
   2   3   9   7
   1   1   1   0.00000000000E+00
   2   3   9   8
   1   1   1   0.00000000000E+00
   2   3   9   9
   1   1   1   0.00000000000E+00
   2   3   9  10
   1   1   1   0.00000000000E+00
   2   3   9  11
   1   1   1   0.00000000000E+00
   2   3   9  12
   1   1   1   0.00000000000E+00
   2   3  10   1
   1   1   1   0.00000000000E+00
   2   3  10   2
   1   1   1   0.00000000000E+00
   2   3  10   3
   1   1   1   0.00000000000E+00
   2   3  10   4
   1   1   1   0.00000000000E+00
   2   3  10   5
   1   1   1   0.00000000000E+00
   2   3  10   6
   1   1   1   0.00000000000E+00
   2   3  10   7
   1   1   1   0.00000000000E+00
   2   3  10   8
   1   1   1   0.00000000000E+00
   2   3  10   9
   1   1   1   0.00000000000E+00
   2   3  10  10
   1   1   1   0.00000000000E+00
   2   3  10  11
   1   1   1   0.00000000000E+00
   2   3  10  12
   1   1   1   0.00000000000E+00
   2   3  11   1
   1   1   1   0.00000000000E+00
   2   3  11   2
   1   1   1   0.00000000000E+00
   2   3  11   3
   1   1   1   0.00000000000E+00
   2   3  11   4
   1   1   1   0.00000000000E+00
   2   3  11   5
   1   1   1   0.00000000000E+00
   2   3  11   6
   1   1   1   0.00000000000E+00
   2   3  11   7
   1   1   1   0.00000000000E+00
   2   3  11   8
   1   1   1   0.00000000000E+00
   2   3  11   9
   1   1   1   0.00000000000E+00
   2   3  11  10
   1   1   1   0.00000000000E+00
   2   3  11  11
   1   1   1   0.00000000000E+00
   2   3  11  12
   1   1   1   0.00000000000E+00
   2   3  12   1
   1   1   1   0.00000000000E+00
   2   3  12   2
   1   1   1   0.00000000000E+00
   2   3  12   3
   1   1   1   0.00000000000E+00
   2   3  12   4
   1   1   1   0.00000000000E+00
   2   3  12   5
   1   1   1   0.00000000000E+00
   2   3  12   6
   1   1   1   0.00000000000E+00
   2   3  12   7
   1   1   1   0.00000000000E+00
   2   3  12   8
   1   1   1   0.00000000000E+00
   2   3  12   9
   1   1   1   0.00000000000E+00
   2   3  12  10
   1   1   1   0.00000000000E+00
   2   3  12  11
   1   1   1   0.00000000000E+00
   2   3  12  12
   1   1   1   0.00000000000E+00
   3   1   1   1
   1   1   1   0.00000000000E+00
   3   1   1   2
   1   1   1   0.00000000000E+00
   3   1   1   3
   1   1   1   0.00000000000E+00
   3   1   1   4
   1   1   1   0.00000000000E+00
   3   1   1   5
   1   1   1   0.00000000000E+00
   3   1   1   6
   1   1   1   0.00000000000E+00
   3   1   1   7
   1   1   1   0.00000000000E+00
   3   1   1   8
   1   1   1   0.00000000000E+00
   3   1   1   9
   1   1   1   0.00000000000E+00
   3   1   1  10
   1   1   1   0.00000000000E+00
   3   1   1  11
   1   1   1   0.00000000000E+00
   3   1   1  12
   1   1   1   0.00000000000E+00
   3   1   2   1
   1   1   1   0.00000000000E+00
   3   1   2   2
   1   1   1   0.00000000000E+00
   3   1   2   3
   1   1   1   0.00000000000E+00
   3   1   2   4
   1   1   1   0.00000000000E+00
   3   1   2   5
   1   1   1   0.00000000000E+00
   3   1   2   6
   1   1   1   0.00000000000E+00
   3   1   2   7
   1   1   1   0.00000000000E+00
   3   1   2   8
   1   1   1   0.00000000000E+00
   3   1   2   9
   1   1   1   0.00000000000E+00
   3   1   2  10
   1   1   1   0.00000000000E+00
   3   1   2  11
   1   1   1   0.00000000000E+00
   3   1   2  12
   1   1   1   0.00000000000E+00
   3   1   3   1
   1   1   1   0.00000000000E+00
   3   1   3   2
   1   1   1   0.00000000000E+00
   3   1   3   3
   1   1   1   0.00000000000E+00
   3   1   3   4
   1   1   1   0.00000000000E+00
   3   1   3   5
   1   1   1   0.00000000000E+00
   3   1   3   6
   1   1   1   0.00000000000E+00
   3   1   3   7
   1   1   1   0.00000000000E+00
   3   1   3   8
   1   1   1   0.00000000000E+00
   3   1   3   9
   1   1   1   0.00000000000E+00
   3   1   3  10
   1   1   1   0.00000000000E+00
   3   1   3  11
   1   1   1   0.00000000000E+00
   3   1   3  12
   1   1   1   0.00000000000E+00
   3   1   4   1
   1   1   1   0.00000000000E+00
   3   1   4   2
   1   1   1   0.00000000000E+00
   3   1   4   3
   1   1   1   0.00000000000E+00
   3   1   4   4
   1   1   1   0.00000000000E+00
   3   1   4   5
   1   1   1   0.00000000000E+00
   3   1   4   6
   1   1   1   0.00000000000E+00
   3   1   4   7
   1   1   1   0.00000000000E+00
   3   1   4   8
   1   1   1   0.00000000000E+00
   3   1   4   9
   1   1   1   0.00000000000E+00
   3   1   4  10
   1   1   1   0.00000000000E+00
   3   1   4  11
   1   1   1   0.00000000000E+00
   3   1   4  12
   1   1   1   0.00000000000E+00
   3   1   5   1
   1   1   1   0.00000000000E+00
   3   1   5   2
   1   1   1   0.00000000000E+00
   3   1   5   3
   1   1   1   0.00000000000E+00
   3   1   5   4
   1   1   1   0.00000000000E+00
   3   1   5   5
   1   1   1   0.00000000000E+00
   3   1   5   6
   1   1   1   0.00000000000E+00
   3   1   5   7
   1   1   1   0.00000000000E+00
   3   1   5   8
   1   1   1   0.00000000000E+00
   3   1   5   9
   1   1   1   0.00000000000E+00
   3   1   5  10
   1   1   1   0.00000000000E+00
   3   1   5  11
   1   1   1   0.00000000000E+00
   3   1   5  12
   1   1   1   0.00000000000E+00
   3   1   6   1
   1   1   1   0.00000000000E+00
   3   1   6   2
   1   1   1   0.00000000000E+00
   3   1   6   3
   1   1   1   0.00000000000E+00
   3   1   6   4
   1   1   1   0.00000000000E+00
   3   1   6   5
   1   1   1   0.00000000000E+00
   3   1   6   6
   1   1   1   0.00000000000E+00
   3   1   6   7
   1   1   1   0.00000000000E+00
   3   1   6   8
   1   1   1   0.00000000000E+00
   3   1   6   9
   1   1   1   0.00000000000E+00
   3   1   6  10
   1   1   1   0.00000000000E+00
   3   1   6  11
   1   1   1   0.00000000000E+00
   3   1   6  12
   1   1   1   0.00000000000E+00
   3   1   7   1
   1   1   1   0.00000000000E+00
   3   1   7   2
   1   1   1   0.00000000000E+00
   3   1   7   3
   1   1   1   0.00000000000E+00
   3   1   7   4
   1   1   1   0.00000000000E+00
   3   1   7   5
   1   1   1   0.00000000000E+00
   3   1   7   6
   1   1   1   0.00000000000E+00
   3   1   7   7
   1   1   1   0.00000000000E+00
   3   1   7   8
   1   1   1   0.00000000000E+00
   3   1   7   9
   1   1   1   0.00000000000E+00
   3   1   7  10
   1   1   1   0.00000000000E+00
   3   1   7  11
   1   1   1   0.00000000000E+00
   3   1   7  12
   1   1   1   0.00000000000E+00
   3   1   8   1
   1   1   1   0.00000000000E+00
   3   1   8   2
   1   1   1   0.00000000000E+00
   3   1   8   3
   1   1   1   0.00000000000E+00
   3   1   8   4
   1   1   1   0.00000000000E+00
   3   1   8   5
   1   1   1   0.00000000000E+00
   3   1   8   6
   1   1   1   0.00000000000E+00
   3   1   8   7
   1   1   1   0.00000000000E+00
   3   1   8   8
   1   1   1   0.00000000000E+00
   3   1   8   9
   1   1   1   0.00000000000E+00
   3   1   8  10
   1   1   1   0.00000000000E+00
   3   1   8  11
   1   1   1   0.00000000000E+00
   3   1   8  12
   1   1   1   0.00000000000E+00
   3   1   9   1
   1   1   1   0.00000000000E+00
   3   1   9   2
   1   1   1   0.00000000000E+00
   3   1   9   3
   1   1   1   0.00000000000E+00
   3   1   9   4
   1   1   1   0.00000000000E+00
   3   1   9   5
   1   1   1   0.00000000000E+00
   3   1   9   6
   1   1   1   0.00000000000E+00
   3   1   9   7
   1   1   1   0.00000000000E+00
   3   1   9   8
   1   1   1   0.00000000000E+00
   3   1   9   9
   1   1   1   0.00000000000E+00
   3   1   9  10
   1   1   1   0.00000000000E+00
   3   1   9  11
   1   1   1   0.00000000000E+00
   3   1   9  12
   1   1   1   0.00000000000E+00
   3   1  10   1
   1   1   1   0.00000000000E+00
   3   1  10   2
   1   1   1   0.00000000000E+00
   3   1  10   3
   1   1   1   0.00000000000E+00
   3   1  10   4
   1   1   1   0.00000000000E+00
   3   1  10   5
   1   1   1   0.00000000000E+00
   3   1  10   6
   1   1   1   0.00000000000E+00
   3   1  10   7
   1   1   1   0.00000000000E+00
   3   1  10   8
   1   1   1   0.00000000000E+00
   3   1  10   9
   1   1   1   0.00000000000E+00
   3   1  10  10
   1   1   1   0.00000000000E+00
   3   1  10  11
   1   1   1   0.00000000000E+00
   3   1  10  12
   1   1   1   0.00000000000E+00
   3   1  11   1
   1   1   1   0.00000000000E+00
   3   1  11   2
   1   1   1   0.00000000000E+00
   3   1  11   3
   1   1   1   0.00000000000E+00
   3   1  11   4
   1   1   1   0.00000000000E+00
   3   1  11   5
   1   1   1   0.00000000000E+00
   3   1  11   6
   1   1   1   0.00000000000E+00
   3   1  11   7
   1   1   1   0.00000000000E+00
   3   1  11   8
   1   1   1   0.00000000000E+00
   3   1  11   9
   1   1   1   0.00000000000E+00
   3   1  11  10
   1   1   1   0.00000000000E+00
   3   1  11  11
   1   1   1   0.00000000000E+00
   3   1  11  12
   1   1   1   0.00000000000E+00
   3   1  12   1
   1   1   1   0.00000000000E+00
   3   1  12   2
   1   1   1   0.00000000000E+00
   3   1  12   3
   1   1   1   0.00000000000E+00
   3   1  12   4
   1   1   1   0.00000000000E+00
   3   1  12   5
   1   1   1   0.00000000000E+00
   3   1  12   6
   1   1   1   0.00000000000E+00
   3   1  12   7
   1   1   1   0.00000000000E+00
   3   1  12   8
   1   1   1   0.00000000000E+00
   3   1  12   9
   1   1   1   0.00000000000E+00
   3   1  12  10
   1   1   1   0.00000000000E+00
   3   1  12  11
   1   1   1   0.00000000000E+00
   3   1  12  12
   1   1   1   0.00000000000E+00
   3   2   1   1
   1   1   1   0.00000000000E+00
   3   2   1   2
   1   1   1   0.00000000000E+00
   3   2   1   3
   1   1   1   0.00000000000E+00
   3   2   1   4
   1   1   1   0.00000000000E+00
   3   2   1   5
   1   1   1   0.00000000000E+00
   3   2   1   6
   1   1   1   0.00000000000E+00
   3   2   1   7
   1   1   1   0.00000000000E+00
   3   2   1   8
   1   1   1   0.00000000000E+00
   3   2   1   9
   1   1   1   0.00000000000E+00
   3   2   1  10
   1   1   1   0.00000000000E+00
   3   2   1  11
   1   1   1   0.00000000000E+00
   3   2   1  12
   1   1   1   0.00000000000E+00
   3   2   2   1
   1   1   1   0.00000000000E+00
   3   2   2   2
   1   1   1   0.00000000000E+00
   3   2   2   3
   1   1   1   0.00000000000E+00
   3   2   2   4
   1   1   1   0.00000000000E+00
   3   2   2   5
   1   1   1   0.00000000000E+00
   3   2   2   6
   1   1   1   0.00000000000E+00
   3   2   2   7
   1   1   1   0.00000000000E+00
   3   2   2   8
   1   1   1   0.00000000000E+00
   3   2   2   9
   1   1   1   0.00000000000E+00
   3   2   2  10
   1   1   1   0.00000000000E+00
   3   2   2  11
   1   1   1   0.00000000000E+00
   3   2   2  12
   1   1   1   0.00000000000E+00
   3   2   3   1
   1   1   1   0.00000000000E+00
   3   2   3   2
   1   1   1   0.00000000000E+00
   3   2   3   3
   1   1   1   0.00000000000E+00
   3   2   3   4
   1   1   1   0.00000000000E+00
   3   2   3   5
   1   1   1   0.00000000000E+00
   3   2   3   6
   1   1   1   0.00000000000E+00
   3   2   3   7
   1   1   1   0.00000000000E+00
   3   2   3   8
   1   1   1   0.00000000000E+00
   3   2   3   9
   1   1   1   0.00000000000E+00
   3   2   3  10
   1   1   1   0.00000000000E+00
   3   2   3  11
   1   1   1   0.00000000000E+00
   3   2   3  12
   1   1   1   0.00000000000E+00
   3   2   4   1
   1   1   1   0.00000000000E+00
   3   2   4   2
   1   1   1   0.00000000000E+00
   3   2   4   3
   1   1   1   0.00000000000E+00
   3   2   4   4
   1   1   1   0.00000000000E+00
   3   2   4   5
   1   1   1   0.00000000000E+00
   3   2   4   6
   1   1   1   0.00000000000E+00
   3   2   4   7
   1   1   1   0.00000000000E+00
   3   2   4   8
   1   1   1   0.00000000000E+00
   3   2   4   9
   1   1   1   0.00000000000E+00
   3   2   4  10
   1   1   1   0.00000000000E+00
   3   2   4  11
   1   1   1   0.00000000000E+00
   3   2   4  12
   1   1   1   0.00000000000E+00
   3   2   5   1
   1   1   1   0.00000000000E+00
   3   2   5   2
   1   1   1   0.00000000000E+00
   3   2   5   3
   1   1   1   0.00000000000E+00
   3   2   5   4
   1   1   1   0.00000000000E+00
   3   2   5   5
   1   1   1   0.00000000000E+00
   3   2   5   6
   1   1   1   0.00000000000E+00
   3   2   5   7
   1   1   1   0.00000000000E+00
   3   2   5   8
   1   1   1   0.00000000000E+00
   3   2   5   9
   1   1   1   0.00000000000E+00
   3   2   5  10
   1   1   1   0.00000000000E+00
   3   2   5  11
   1   1   1   0.00000000000E+00
   3   2   5  12
   1   1   1   0.00000000000E+00
   3   2   6   1
   1   1   1   0.00000000000E+00
   3   2   6   2
   1   1   1   0.00000000000E+00
   3   2   6   3
   1   1   1   0.00000000000E+00
   3   2   6   4
   1   1   1   0.00000000000E+00
   3   2   6   5
   1   1   1   0.00000000000E+00
   3   2   6   6
   1   1   1   0.00000000000E+00
   3   2   6   7
   1   1   1   0.00000000000E+00
   3   2   6   8
   1   1   1   0.00000000000E+00
   3   2   6   9
   1   1   1   0.00000000000E+00
   3   2   6  10
   1   1   1   0.00000000000E+00
   3   2   6  11
   1   1   1   0.00000000000E+00
   3   2   6  12
   1   1   1   0.00000000000E+00
   3   2   7   1
   1   1   1   0.00000000000E+00
   3   2   7   2
   1   1   1   0.00000000000E+00
   3   2   7   3
   1   1   1   0.00000000000E+00
   3   2   7   4
   1   1   1   0.00000000000E+00
   3   2   7   5
   1   1   1   0.00000000000E+00
   3   2   7   6
   1   1   1   0.00000000000E+00
   3   2   7   7
   1   1   1   0.00000000000E+00
   3   2   7   8
   1   1   1   0.00000000000E+00
   3   2   7   9
   1   1   1   0.00000000000E+00
   3   2   7  10
   1   1   1   0.00000000000E+00
   3   2   7  11
   1   1   1   0.00000000000E+00
   3   2   7  12
   1   1   1   0.00000000000E+00
   3   2   8   1
   1   1   1   0.00000000000E+00
   3   2   8   2
   1   1   1   0.00000000000E+00
   3   2   8   3
   1   1   1   0.00000000000E+00
   3   2   8   4
   1   1   1   0.00000000000E+00
   3   2   8   5
   1   1   1   0.00000000000E+00
   3   2   8   6
   1   1   1   0.00000000000E+00
   3   2   8   7
   1   1   1   0.00000000000E+00
   3   2   8   8
   1   1   1   0.00000000000E+00
   3   2   8   9
   1   1   1   0.00000000000E+00
   3   2   8  10
   1   1   1   0.00000000000E+00
   3   2   8  11
   1   1   1   0.00000000000E+00
   3   2   8  12
   1   1   1   0.00000000000E+00
   3   2   9   1
   1   1   1   0.00000000000E+00
   3   2   9   2
   1   1   1   0.00000000000E+00
   3   2   9   3
   1   1   1   0.00000000000E+00
   3   2   9   4
   1   1   1   0.00000000000E+00
   3   2   9   5
   1   1   1   0.00000000000E+00
   3   2   9   6
   1   1   1   0.00000000000E+00
   3   2   9   7
   1   1   1   0.00000000000E+00
   3   2   9   8
   1   1   1   0.00000000000E+00
   3   2   9   9
   1   1   1   0.00000000000E+00
   3   2   9  10
   1   1   1   0.00000000000E+00
   3   2   9  11
   1   1   1   0.00000000000E+00
   3   2   9  12
   1   1   1   0.00000000000E+00
   3   2  10   1
   1   1   1   0.00000000000E+00
   3   2  10   2
   1   1   1   0.00000000000E+00
   3   2  10   3
   1   1   1   0.00000000000E+00
   3   2  10   4
   1   1   1   0.00000000000E+00
   3   2  10   5
   1   1   1   0.00000000000E+00
   3   2  10   6
   1   1   1   0.00000000000E+00
   3   2  10   7
   1   1   1   0.00000000000E+00
   3   2  10   8
   1   1   1   0.00000000000E+00
   3   2  10   9
   1   1   1   0.00000000000E+00
   3   2  10  10
   1   1   1   0.00000000000E+00
   3   2  10  11
   1   1   1   0.00000000000E+00
   3   2  10  12
   1   1   1   0.00000000000E+00
   3   2  11   1
   1   1   1   0.00000000000E+00
   3   2  11   2
   1   1   1   0.00000000000E+00
   3   2  11   3
   1   1   1   0.00000000000E+00
   3   2  11   4
   1   1   1   0.00000000000E+00
   3   2  11   5
   1   1   1   0.00000000000E+00
   3   2  11   6
   1   1   1   0.00000000000E+00
   3   2  11   7
   1   1   1   0.00000000000E+00
   3   2  11   8
   1   1   1   0.00000000000E+00
   3   2  11   9
   1   1   1   0.00000000000E+00
   3   2  11  10
   1   1   1   0.00000000000E+00
   3   2  11  11
   1   1   1   0.00000000000E+00
   3   2  11  12
   1   1   1   0.00000000000E+00
   3   2  12   1
   1   1   1   0.00000000000E+00
   3   2  12   2
   1   1   1   0.00000000000E+00
   3   2  12   3
   1   1   1   0.00000000000E+00
   3   2  12   4
   1   1   1   0.00000000000E+00
   3   2  12   5
   1   1   1   0.00000000000E+00
   3   2  12   6
   1   1   1   0.00000000000E+00
   3   2  12   7
   1   1   1   0.00000000000E+00
   3   2  12   8
   1   1   1   0.00000000000E+00
   3   2  12   9
   1   1   1   0.00000000000E+00
   3   2  12  10
   1   1   1   0.00000000000E+00
   3   2  12  11
   1   1   1   0.00000000000E+00
   3   2  12  12
   1   1   1   0.00000000000E+00
   3   3   1   1
   1   1   1   2.56917360000E-01
   3   3   1   2
   1   1   1  -1.21305040000E-01
   3   3   1   3
   1   1   1   1.53637100000E-02
   3   3   1   4
   1   1   1  -1.39307400000E-02
   3   3   1   5
   1   1   1   1.53637100000E-02
   3   3   1   6
   1   1   1  -1.21305040000E-01
   3   3   1   7
   1   1   1  -6.94910600000E-02
   3   3   1   8
   1   1   1   6.12249000000E-03
   3   3   1   9
   1   1   1   1.41511700000E-02
   3   3   1  10
   1   1   1  -2.14418000000E-03
   3   3   1  11
   1   1   1   1.41511700000E-02
   3   3   1  12
   1   1   1   6.12249000000E-03
   3   3   2   1
   1   1   1  -1.21305040000E-01
   3   3   2   2
   1   1   1   2.56919730000E-01
   3   3   2   3
   1   1   1  -1.21305670000E-01
   3   3   2   4
   1   1   1   1.53636300000E-02
   3   3   2   5
   1   1   1  -1.39299400000E-02
   3   3   2   6
   1   1   1   1.53631300000E-02
   3   3   2   7
   1   1   1   6.12202000000E-03
   3   3   2   8
   1   1   1  -6.94917800000E-02
   3   3   2   9
   1   1   1   6.12243000000E-03
   3   3   2  10
   1   1   1   1.41499200000E-02
   3   3   2  11
   1   1   1  -2.14229000000E-03
   3   3   2  12
   1   1   1   1.41504800000E-02
   3   3   3   1
   1   1   1   1.53637100000E-02
   3   3   3   2
   1   1   1  -1.21305670000E-01
   3   3   3   3
   1   1   1   2.56919720000E-01
   3   3   3   4
   1   1   1  -1.21305000000E-01
   3   3   3   5
   1   1   1   1.53631300000E-02
   3   3   3   6
   1   1   1  -1.39299500000E-02
   3   3   3   7
   1   1   1   1.41499100000E-02
   3   3   3   8
   1   1   1   6.12243000000E-03
   3   3   3   9
   1   1   1  -6.94918000000E-02
   3   3   3  10
   1   1   1   6.12203000000E-03
   3   3   3  11
   1   1   1   1.41504800000E-02
   3   3   3  12
   1   1   1  -2.14231000000E-03
   3   3   4   1
   1   1   1  -1.39307400000E-02
   3   3   4   2
   1   1   1   1.53636300000E-02
   3   3   4   3
   1   1   1  -1.21305000000E-01
   3   3   4   4
   1   1   1   2.56917450000E-01
   3   3   4   5
   1   1   1  -1.21305000000E-01
   3   3   4   6
   1   1   1   1.53636300000E-02
   3   3   4   7
   1   1   1  -2.14421000000E-03
   3   3   4   8
   1   1   1   1.41511600000E-02
   3   3   4   9
   1   1   1   6.12250000000E-03
   3   3   4  10
   1   1   1  -6.94910700000E-02
   3   3   4  11
   1   1   1   6.12250000000E-03
   3   3   4  12
   1   1   1   1.41511500000E-02
   3   3   5   1
   1   1   1   1.53637100000E-02
   3   3   5   2
   1   1   1  -1.39299400000E-02
   3   3   5   3
   1   1   1   1.53631300000E-02
   3   3   5   4
   1   1   1  -1.21305000000E-01
   3   3   5   5
   1   1   1   2.56919720000E-01
   3   3   5   6
   1   1   1  -1.21305670000E-01
   3   3   5   7
   1   1   1   1.41499100000E-02
   3   3   5   8
   1   1   1  -2.14230000000E-03
   3   3   5   9
   1   1   1   1.41504800000E-02
   3   3   5  10
   1   1   1   6.12203000000E-03
   3   3   5  11
   1   1   1  -6.94917900000E-02
   3   3   5  12
   1   1   1   6.12243000000E-03
   3   3   6   1
   1   1   1  -1.21305040000E-01
   3   3   6   2
   1   1   1   1.53631300000E-02
   3   3   6   3
   1   1   1  -1.39299500000E-02
   3   3   6   4
   1   1   1   1.53636300000E-02
   3   3   6   5
   1   1   1  -1.21305670000E-01
   3   3   6   6
   1   1   1   2.56919720000E-01
   3   3   6   7
   1   1   1   6.12202000000E-03
   3   3   6   8
   1   1   1   1.41504800000E-02
   3   3   6   9
   1   1   1  -2.14230000000E-03
   3   3   6  10
   1   1   1   1.41499200000E-02
   3   3   6  11
   1   1   1   6.12242000000E-03
   3   3   6  12
   1   1   1  -6.94917900000E-02
   3   3   7   1
   1   1   1  -6.94910600000E-02
   3   3   7   2
   1   1   1   6.12202000000E-03
   3   3   7   3
   1   1   1   1.41499100000E-02
   3   3   7   4
   1   1   1  -2.14421000000E-03
   3   3   7   5
   1   1   1   1.41499100000E-02
   3   3   7   6
   1   1   1   6.12202000000E-03
   3   3   7   7
   1   1   1   4.81140600000E-02
   3   3   7   8
   1   1   1  -7.74223000000E-03
   3   3   7   9
   1   1   1   4.44860000000E-04
   3   3   7  10
   1   1   1  -2.42013000000E-03
   3   3   7  11
   1   1   1   4.44860000000E-04
   3   3   7  12
   1   1   1  -7.74223000000E-03
   3   3   8   1
   1   1   1   6.12249000000E-03
   3   3   8   2
   1   1   1  -6.94917800000E-02
   3   3   8   3
   1   1   1   6.12243000000E-03
   3   3   8   4
   1   1   1   1.41511600000E-02
   3   3   8   5
   1   1   1  -2.14230000000E-03
   3   3   8   6
   1   1   1   1.41504800000E-02
   3   3   8   7
   1   1   1  -7.74223000000E-03
   3   3   8   8
   1   1   1   4.81141200000E-02
   3   3   8   9
   1   1   1  -7.74217000000E-03
   3   3   8  10
   1   1   1   4.44860000000E-04
   3   3   8  11
   1   1   1  -2.42127000000E-03
   3   3   8  12
   1   1   1   4.45760000000E-04
   3   3   9   1
   1   1   1   1.41511700000E-02
   3   3   9   2
   1   1   1   6.12243000000E-03
   3   3   9   3
   1   1   1  -6.94918000000E-02
   3   3   9   4
   1   1   1   6.12250000000E-03
   3   3   9   5
   1   1   1   1.41504800000E-02
   3   3   9   6
   1   1   1  -2.14230000000E-03
   3   3   9   7
   1   1   1   4.44860000000E-04
   3   3   9   8
   1   1   1  -7.74217000000E-03
   3   3   9   9
   1   1   1   4.81141200000E-02
   3   3   9  10
   1   1   1  -7.74223000000E-03
   3   3   9  11
   1   1   1   4.45760000000E-04
   3   3   9  12
   1   1   1  -2.42127000000E-03
   3   3  10   1
   1   1   1  -2.14418000000E-03
   3   3  10   2
   1   1   1   1.41499200000E-02
   3   3  10   3
   1   1   1   6.12203000000E-03
   3   3  10   4
   1   1   1  -6.94910700000E-02
   3   3  10   5
   1   1   1   6.12203000000E-03
   3   3  10   6
   1   1   1   1.41499200000E-02
   3   3  10   7
   1   1   1  -2.42013000000E-03
   3   3  10   8
   1   1   1   4.44860000000E-04
   3   3  10   9
   1   1   1  -7.74223000000E-03
   3   3  10  10
   1   1   1   4.81140500000E-02
   3   3  10  11
   1   1   1  -7.74223000000E-03
   3   3  10  12
   1   1   1   4.44860000000E-04
   3   3  11   1
   1   1   1   1.41511700000E-02
   3   3  11   2
   1   1   1  -2.14229000000E-03
   3   3  11   3
   1   1   1   1.41504800000E-02
   3   3  11   4
   1   1   1   6.12250000000E-03
   3   3  11   5
   1   1   1  -6.94917900000E-02
   3   3  11   6
   1   1   1   6.12242000000E-03
   3   3  11   7
   1   1   1   4.44860000000E-04
   3   3  11   8
   1   1   1  -2.42127000000E-03
   3   3  11   9
   1   1   1   4.45760000000E-04
   3   3  11  10
   1   1   1  -7.74223000000E-03
   3   3  11  11
   1   1   1   4.81141200000E-02
   3   3  11  12
   1   1   1  -7.74217000000E-03
   3   3  12   1
   1   1   1   6.12249000000E-03
   3   3  12   2
   1   1   1   1.41504800000E-02
   3   3  12   3
   1   1   1  -2.14231000000E-03
   3   3  12   4
   1   1   1   1.41511500000E-02
   3   3  12   5
   1   1   1   6.12243000000E-03
   3   3  12   6
   1   1   1  -6.94917900000E-02
   3   3  12   7
   1   1   1  -7.74223000000E-03
   3   3  12   8
   1   1   1   4.45760000000E-04
   3   3  12   9
   1   1   1  -2.42127000000E-03
   3   3  12  10
   1   1   1   4.44860000000E-04
   3   3  12  11
   1   1   1  -7.74217000000E-03
   3   3  12  12
   1   1   1   4.81141200000E-02


==> anc/C6H6/DFT.el <==
-2.728723
-0.000006
 0.000000
 5.108176
 5.108326
 8.813593


==> anc/C6H6/cDFPT.ph <==
  2   12  1 28.3458919  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000
           1  'C  '    10937.3309173039     
           2  'H  '    911.444243108656     
    1    1      0.0931316020      0.0000000000      0.0000000000
    2    1      0.0465658511      0.0806544607      0.0000000000
    3    1     -0.0465658511      0.0806544607      0.0000000000
    4    1     -0.0931316020      0.0000000000      0.0000000000
    5    1     -0.0465658511     -0.0806544607      0.0000000000
    6    1      0.0465658511     -0.0806544607      0.0000000000
    7    2      0.1657471449      0.0000000000      0.0000000000
    8    2      0.0828737734      0.1435412758      0.0000000000
    9    2     -0.0828737734      0.1435412758      0.0000000000
   10    2     -0.1657471449      0.0000000000      0.0000000000
   11    2     -0.0828737734     -0.1435412758      0.0000000000
   12    2      0.0828737734     -0.1435412758      0.0000000000
 T
          1.021814354626         -0.000000316853          0.000004455367
         -0.000000316666          1.021455107049          0.000001095842
          0.000004444627          0.000001100382          1.017505663099
    1
      0.5908129     -0.0000219     -0.0011605
     -0.0000687      0.7580061     -0.0002732
     -0.0009459     -0.0001068      0.3111594
    2
      0.6982964     -0.0658392      0.0001912
     -0.0680681      0.6486837      0.0005970
      0.0004101      0.0009557      0.3311057
    3
      0.6982102      0.0658700     -0.0000932
      0.0681542      0.6486651     -0.0010283
     -0.0000819     -0.0008532      0.3309891
    4
      0.5908876      0.0000497     -0.0010371
      0.0000047      0.7580091     -0.0003445
     -0.0001533     -0.0000782      0.3111695
    5
      0.6981736     -0.0658145      0.0003900
     -0.0680487      0.6486761      0.0011256
     -0.0000407      0.0004736      0.3310379
    6
      0.6981971      0.0658309     -0.0002243
      0.0680999      0.6487099     -0.0004399
      0.0003270     -0.0009968      0.3309915
    7
      0.3609520     -0.0000170     -0.0012042
      0.0000015      0.0895214     -0.0002837
     -0.0004755     -0.0001217      0.3288506
    8
      0.1692385      0.1192410      0.0000358
      0.1207637      0.3173858      0.0005746
      0.0000157      0.0002513      0.3426681
    9
      0.1691873     -0.1192284     -0.0003227
     -0.1207617      0.3174665     -0.0009670
     -0.0001863     -0.0003127      0.3425265
   10
      0.3609472      0.0000180     -0.0010491
      0.0000175      0.0894906     -0.0003548
     -0.0005384     -0.0001600      0.3288749
   11
      0.1691821      0.1192299      0.0002787
      0.1207475      0.3174356      0.0011348
      0.0001780      0.0005072      0.3426345
   12
      0.1691702     -0.1192065     -0.0004485
     -0.1207186      0.3174344     -0.0003434
     -0.0003143     -0.0000272      0.3425487
   1   1   1
   1   1   1   1
   1   1   1   1.53466571000E+00
   1   1   1   2
   1   1   1  -3.31763840000E-01
   1   1   1   3
   1   1   1  -6.32679300000E-02
   1   1   1   4
   1   1   1   1.08209700000E-02
   1   1   1   5
   1   1   1  -6.32736300000E-02
   1   1   1   6
   1   1   1  -3.31769540000E-01
   1   1   1   7
   1   1   1  -6.32025580000E-01
   1   1   1   8
   1   1   1   2.62416900000E-02
   1   1   1   9
   1   1   1  -7.19188000000E-03
   1   1   1  10
   1   1   1  -4.86440000000E-04
   1   1   1  11
   1   1   1  -7.19447000000E-03
   1   1   1  12
   1   1   1   2.62438400000E-02
   1   1   2   1
   1   1   1  -3.31763840000E-01
   1   1   2   2
   1   1   1   1.59526169000E+00
   1   1   2   3
   1   1   1  -7.87220740000E-01
   1   1   2   4
   1   1   1  -6.32703600000E-02
   1   1   2   5
   1   1   1   2.18260800000E-02
   1   1   2   6
   1   1   1   2.95321600000E-02
   1   1   2   7
   1   1   1  -2.11533500000E-02
   1   1   2   8
   1   1   1  -2.26478620000E-01
   1   1   2   9
   1   1   1  -2.74609800000E-02
   1   1   2  10
   1   1   1   1.16570000000E-03
   1   1   2  11
   1   1   1  -1.31571000000E-03
   1   1   2  12
   1   1   1  -8.73028000000E-03
   1   1   3   1
   1   1   1  -6.32679300000E-02
   1   1   3   2
   1   1   1  -7.87220740000E-01
   1   1   3   3
   1   1   1   1.59522758000E+00
   1   1   3   4
   1   1   1  -3.31766620000E-01
   1   1   3   5
   1   1   1   2.95328300000E-02
   1   1   3   6
   1   1   1   2.18315000000E-02
   1   1   3   7
   1   1   1   1.16402000000E-03
   1   1   3   8
   1   1   1  -2.74584000000E-02
   1   1   3   9
   1   1   1  -2.26489640000E-01
   1   1   3  10
   1   1   1  -2.11533200000E-02
   1   1   3  11
   1   1   1  -8.72978000000E-03
   1   1   3  12
   1   1   1  -1.31619000000E-03
   1   1   4   1
   1   1   1   1.08209700000E-02
   1   1   4   2
   1   1   1  -6.32703600000E-02
   1   1   4   3
   1   1   1  -3.31766620000E-01
   1   1   4   4
   1   1   1   1.53468785000E+00
   1   1   4   5
   1   1   1  -3.31769100000E-01
   1   1   4   6
   1   1   1  -6.32670700000E-02
   1   1   4   7
   1   1   1  -4.86160000000E-04
   1   1   4   8
   1   1   1  -7.19277000000E-03
   1   1   4   9
   1   1   1   2.62444500000E-02
   1   1   4  10
   1   1   1  -6.32027700000E-01
   1   1   4  11
   1   1   1   2.62465600000E-02
   1   1   4  12
   1   1   1  -7.19274000000E-03
   1   1   5   1
   1   1   1  -6.32736300000E-02
   1   1   5   2
   1   1   1   2.18260800000E-02
   1   1   5   3
   1   1   1   2.95328300000E-02
   1   1   5   4
   1   1   1  -3.31769100000E-01
   1   1   5   5
   1   1   1   1.59524032000E+00
   1   1   5   6
   1   1   1  -7.87234670000E-01
   1   1   5   7
   1   1   1   1.16520000000E-03
   1   1   5   8
   1   1   1  -1.31554000000E-03
   1   1   5   9
   1   1   1  -8.73068000000E-03
   1   1   5  10
   1   1   1  -2.11534800000E-02
   1   1   5  11
   1   1   1  -2.26486940000E-01
   1   1   5  12
   1   1   1  -2.74636900000E-02
   1   1   6   1
   1   1   1  -3.31769540000E-01
   1   1   6   2
   1   1   1   2.95321600000E-02
   1   1   6   3
   1   1   1   2.18315000000E-02
   1   1   6   4
   1   1   1  -6.32670700000E-02
   1   1   6   5
   1   1   1  -7.87234670000E-01
   1   1   6   6
   1   1   1   1.59523867000E+00
   1   1   6   7
   1   1   1  -2.11532000000E-02
   1   1   6   8
   1   1   1  -8.72941000000E-03
   1   1   6   9
   1   1   1  -1.31611000000E-03
   1   1   6  10
   1   1   1   1.16317000000E-03
   1   1   6  11
   1   1   1  -2.74627600000E-02
   1   1   6  12
   1   1   1  -2.26488790000E-01
   1   1   7   1
   1   1   1  -6.32025580000E-01
   1   1   7   2
   1   1   1  -2.11533500000E-02
   1   1   7   3
   1   1   1   1.16402000000E-03
   1   1   7   4
   1   1   1  -4.86160000000E-04
   1   1   7   5
   1   1   1   1.16520000000E-03
   1   1   7   6
   1   1   1  -2.11532000000E-02
   1   1   7   7
   1   1   1   8.35562590000E-01
   1   1   7   8
   1   1   1  -1.17958000000E-03
   1   1   7   9
   1   1   1   1.36154000000E-03
   1   1   7  10
   1   1   1  -1.33458000000E-03
   1   1   7  11
   1   1   1   1.36148000000E-03
   1   1   7  12
   1   1   1  -1.17929000000E-03
   1   1   8   1
   1   1   1   2.62416900000E-02
   1   1   8   2
   1   1   1  -2.26478620000E-01
   1   1   8   3
   1   1   1  -2.74584000000E-02
   1   1   8   4
   1   1   1  -7.19277000000E-03
   1   1   8   5
   1   1   1  -1.31554000000E-03
   1   1   8   6
   1   1   1  -8.72941000000E-03
   1   1   8   7
   1   1   1  -1.17958000000E-03
   1   1   8   8
   1   1   1   3.06570990000E-01
   1   1   8   9
   1   1   1   2.76789000000E-03
   1   1   8  10
   1   1   1   1.36166000000E-03
   1   1   8  11
   1   1   1   6.95400000000E-05
   1   1   8  12
   1   1   1   1.85221000000E-03
   1   1   9   1
   1   1   1  -7.19188000000E-03
   1   1   9   2
   1   1   1  -2.74609800000E-02
   1   1   9   3
   1   1   1  -2.26489640000E-01
   1   1   9   4
   1   1   1   2.62444500000E-02
   1   1   9   5
   1   1   1  -8.73068000000E-03
   1   1   9   6
   1   1   1  -1.31611000000E-03
   1   1   9   7
   1   1   1   1.36154000000E-03
   1   1   9   8
   1   1   1   2.76789000000E-03
   1   1   9   9
   1   1   1   3.06556040000E-01
   1   1   9  10
   1   1   1  -1.17897000000E-03
   1   1   9  11
   1   1   1   1.85143000000E-03
   1   1   9  12
   1   1   1   6.87800000000E-05
   1   1  10   1
   1   1   1  -4.86440000000E-04
   1   1  10   2
   1   1   1   1.16570000000E-03
   1   1  10   3
   1   1   1  -2.11533200000E-02
   1   1  10   4
   1   1   1  -6.32027700000E-01
   1   1  10   5
   1   1   1  -2.11534800000E-02
   1   1  10   6
   1   1   1   1.16317000000E-03
   1   1  10   7
   1   1   1  -1.33458000000E-03
   1   1  10   8
   1   1   1   1.36166000000E-03
   1   1  10   9
   1   1   1  -1.17897000000E-03
   1   1  10  10
   1   1   1   8.35564950000E-01
   1   1  10  11
   1   1   1  -1.17996000000E-03
   1   1  10  12
   1   1   1   1.36103000000E-03
   1   1  11   1
   1   1   1  -7.19447000000E-03
   1   1  11   2
   1   1   1  -1.31571000000E-03
   1   1  11   3
   1   1   1  -8.72978000000E-03
   1   1  11   4
   1   1   1   2.62465600000E-02
   1   1  11   5
   1   1   1  -2.26486940000E-01
   1   1  11   6
   1   1   1  -2.74627600000E-02
   1   1  11   7
   1   1   1   1.36148000000E-03
   1   1  11   8
   1   1   1   6.95400000000E-05
   1   1  11   9
   1   1   1   1.85143000000E-03
   1   1  11  10
   1   1   1  -1.17996000000E-03
   1   1  11  11
   1   1   1   3.06550120000E-01
   1   1  11  12
   1   1   1   2.76956000000E-03
   1   1  12   1
   1   1   1   2.62438400000E-02
   1   1  12   2
   1   1   1  -8.73028000000E-03
   1   1  12   3
   1   1   1  -1.31619000000E-03
   1   1  12   4
   1   1   1  -7.19274000000E-03
   1   1  12   5
   1   1   1  -2.74636900000E-02
   1   1  12   6
   1   1   1  -2.26488790000E-01
   1   1  12   7
   1   1   1  -1.17929000000E-03
   1   1  12   8
   1   1   1   1.85221000000E-03
   1   1  12   9
   1   1   1   6.87800000000E-05
   1   1  12  10
   1   1   1   1.36103000000E-03
   1   1  12  11
   1   1   1   2.76956000000E-03
   1   1  12  12
   1   1   1   3.06549820000E-01
   1   2   1   1
   1   1   1   5.00000000000E-07
   1   2   1   2
   1   1   1   2.45573640000E-01
   1   2   1   3
   1   1   1   7.32706300000E-02
   1   2   1   4
   1   1   1  -1.33000000000E-06
   1   2   1   5
   1   1   1  -7.32682300000E-02
   1   2   1   6
   1   1   1  -2.45590300000E-01
   1   2   1   7
   1   1   1  -2.59000000000E-06
   1   2   1   8
   1   1   1  -2.21256100000E-02
   1   2   1   9
   1   1   1  -6.82040000000E-03
   1   2   1  10
   1   1   1   1.60000000000E-07
   1   2   1  11
   1   1   1   6.81584000000E-03
   1   2   1  12
   1   1   1   2.21203700000E-02
   1   2   2   1
   1   1   1   2.74589440000E-01
   1   2   2   2
   1   1   1  -3.36830300000E-02
   1   2   2   3
   1   1   1  -1.49669200000E-02
   1   2   2   4
   1   1   1  -3.29128500000E-02
   1   2   2   5
   1   1   1  -7.72713000000E-03
   1   2   2   6
   1   1   1  -2.06229700000E-02
   1   2   2   7
   1   1   1   5.54278600000E-02
   1   2   2   8
   1   1   1  -2.33137970000E-01
   1   2   2   9
   1   1   1   3.13634000000E-03
   1   2   2  10
   1   1   1  -1.23840000000E-04
   1   2   2  11
   1   1   1   1.40600000000E-04
   1   2   2  12
   1   1   1  -4.37229000000E-03
   1   2   3   1
   1   1   1   3.29237900000E-02
   1   2   3   2
   1   1   1   1.49457000000E-02
   1   2   3   3
   1   1   1   3.37319000000E-02
   1   2   3   4
   1   1   1  -2.74596950000E-01
   1   2   3   5
   1   1   1   2.06370800000E-02
   1   2   3   6
   1   1   1   7.71082000000E-03
   1   2   3   7
   1   1   1   1.23900000000E-04
   1   2   3   8
   1   1   1  -3.13684000000E-03
   1   2   3   9
   1   1   1   2.33149550000E-01
   1   2   3  10
   1   1   1  -5.54297700000E-02
   1   2   3  11
   1   1   1   4.37330000000E-03
   1   2   3  12
   1   1   1  -1.39620000000E-04
   1   2   4   1
   1   1   1  -2.41000000000E-06
   1   2   4   2
   1   1   1  -7.32669700000E-02
   1   2   4   3
   1   1   1  -2.45587610000E-01
   1   2   4   4
   1   1   1   1.03900000000E-05
   1   2   4   5
   1   1   1   2.45580820000E-01
   1   2   4   6
   1   1   1   7.32703900000E-02
   1   2   4   7
   1   1   1   9.00000000000E-08
   1   2   4   8
   1   1   1   6.81751000000E-03
   1   2   4   9
   1   1   1   2.21226100000E-02
   1   2   4  10
   1   1   1  -1.70000000000E-07
   1   2   4  11
   1   1   1  -2.21197900000E-02
   1   2   4  12
   1   1   1  -6.81821000000E-03
   1   2   5   1
   1   1   1  -3.29136100000E-02
   1   2   5   2
   1   1   1  -7.72547000000E-03
   1   2   5   3
   1   1   1  -2.06229900000E-02
   1   2   5   4
   1   1   1   2.74599480000E-01
   1   2   5   5
   1   1   1  -3.36866600000E-02
   1   2   5   6
   1   1   1  -1.49655400000E-02
   1   2   5   7
   1   1   1  -1.24360000000E-04
   1   2   5   8
   1   1   1   1.40750000000E-04
   1   2   5   9
   1   1   1  -4.37102000000E-03
   1   2   5  10
   1   1   1   5.54311700000E-02
   1   2   5  11
   1   1   1  -2.33139940000E-01
   1   2   5  12
   1   1   1   3.14047000000E-03
   1   2   6   1
   1   1   1  -2.74603340000E-01
   1   2   6   2
   1   1   1   2.06371100000E-02
   1   2   6   3
   1   1   1   7.71143000000E-03
   1   2   6   4
   1   1   1   3.29243100000E-02
   1   2   6   5
   1   1   1   1.49466500000E-02
   1   2   6   6
   1   1   1   3.37072300000E-02
   1   2   6   7
   1   1   1  -5.54297200000E-02
   1   2   6   8
   1   1   1   4.37272000000E-03
   1   2   6   9
   1   1   1  -1.40210000000E-04
   1   2   6  10
   1   1   1   1.24230000000E-04
   1   2   6  11
   1   1   1  -3.14267000000E-03
   1   2   6  12
   1   1   1   2.33152390000E-01
   1   2   7   1
   1   1   1  -9.80000000000E-07
   1   2   7   2
   1   1   1   4.10256000000E-03
   1   2   7   3
   1   1   1  -2.66113000000E-03
   1   2   7   4
   1   1   1   2.90000000000E-07
   1   2   7   5
   1   1   1   2.65971000000E-03
   1   2   7   6
   1   1   1  -4.09948000000E-03
   1   2   7   7
   1   1   1   1.03000000000E-06
   1   2   7   8
   1   1   1  -1.77228000000E-03
   1   2   7   9
   1   1   1  -4.85500000000E-05
   1   2   7  10
   1   1   1  -2.00000000000E-08
   1   2   7  11
   1   1   1   4.88000000000E-05
   1   2   7  12
   1   1   1   1.77149000000E-03
   1   2   8   1
   1   1   1   2.72115100000E-02
   1   2   8   2
   1   1   1  -2.32076690000E-01
   1   2   8   3
   1   1   1  -5.13349800000E-02
   1   2   8   4
   1   1   1   4.82423000000E-03
   1   2   8   5
   1   1   1   1.12400000000E-04
   1   2   8   6
   1   1   1   5.57344000000E-03
   1   2   8   7
   1   1   1  -9.93720000000E-04
   1   2   8   8
   1   1   1   3.07492680000E-01
   1   2   8   9
   1   1   1  -7.87490000000E-04
   1   2   8  10
   1   1   1  -1.77930000000E-03
   1   2   8  11
   1   1   1  -2.83740000000E-04
   1   2   8  12
   1   1   1   1.30885000000E-03
   1   2   9   1
   1   1   1  -4.82209000000E-03
   1   2   9   2
   1   1   1   5.13376100000E-02
   1   2   9   3
   1   1   1   2.32067480000E-01
   1   2   9   4
   1   1   1  -2.72153600000E-02
   1   2   9   5
   1   1   1  -5.57084000000E-03
   1   2   9   6
   1   1   1  -1.14220000000E-04
   1   2   9   7
   1   1   1   1.77849000000E-03
   1   2   9   8
   1   1   1   7.89230000000E-04
   1   2   9   9
   1   1   1  -3.07494710000E-01
   1   2   9  10
   1   1   1   9.93130000000E-04
   1   2   9  11
   1   1   1  -1.30916000000E-03
   1   2   9  12
   1   1   1   2.84880000000E-04
   1   2  10   1
   1   1   1   8.60000000000E-07
   1   2  10   2
   1   1   1   2.66003000000E-03
   1   2  10   3
   1   1   1  -4.09880000000E-03
   1   2  10   4
   1   1   1   4.73000000000E-06
   1   2  10   5
   1   1   1   4.10240000000E-03
   1   2  10   6
   1   1   1  -2.66090000000E-03
   1   2  10   7
   1   1   1  -1.80000000000E-07
   1   2  10   8
   1   1   1   4.84600000000E-05
   1   2  10   9
   1   1   1   1.77065000000E-03
   1   2  10  10
   1   1   1   5.26000000000E-06
   1   2  10  11
   1   1   1  -1.77264000000E-03
   1   2  10  12
   1   1   1  -4.83700000000E-05
   1   2  11   1
   1   1   1   4.82156000000E-03
   1   2  11   2
   1   1   1   1.13620000000E-04
   1   2  11   3
   1   1   1   5.57227000000E-03
   1   2  11   4
   1   1   1   2.72104700000E-02
   1   2  11   5
   1   1   1  -2.32061510000E-01
   1   2  11   6
   1   1   1  -5.13360700000E-02
   1   2  11   7
   1   1   1  -1.78005000000E-03
   1   2  11   8
   1   1   1  -2.84110000000E-04
   1   2  11   9
   1   1   1   1.30895000000E-03
   1   2  11  10
   1   1   1  -9.92530000000E-04
   1   2  11  11
   1   1   1   3.07484720000E-01
   1   2  11  12
   1   1   1  -7.89590000000E-04
   1   2  12   1
   1   1   1  -2.72132100000E-02
   1   2  12   2
   1   1   1  -5.57207000000E-03
   1   2  12   3
   1   1   1  -1.14470000000E-04
   1   2  12   4
   1   1   1  -4.82011000000E-03
   1   2  12   5
   1   1   1   5.13374100000E-02
   1   2  12   6
   1   1   1   2.32067990000E-01
   1   2  12   7
   1   1   1   9.93130000000E-04
   1   2  12   8
   1   1   1  -1.30850000000E-03
   1   2  12   9
   1   1   1   2.85210000000E-04
   1   2  12  10
   1   1   1   1.77906000000E-03
   1   2  12  11
   1   1   1   7.91230000000E-04
   1   2  12  12
   1   1   1  -3.07484720000E-01
   1   3   1   1
   1   1   1  -3.44650000000E-04
   1   3   1   2
   1   1   1  -1.05520000000E-04
   1   3   1   3
   1   1   1   1.24700000000E-05
   1   3   1   4
   1   1   1   2.70000000000E-05
   1   3   1   5
   1   1   1   2.46600000000E-05
   1   3   1   6
   1   1   1  -1.18800000000E-05
   1   3   1   7
   1   1   1  -1.30500000000E-04
   1   3   1   8
   1   1   1   2.06000000000E-06
   1   3   1   9
   1   1   1  -1.07200000000E-05
   1   3   1  10
   1   1   1   9.35000000000E-06
   1   3   1  11
   1   1   1   1.74300000000E-05
   1   3   1  12
   1   1   1   3.12400000000E-05
   1   3   2   1
   1   1   1   3.96600000000E-05
   1   3   2   2
   1   1   1   1.38920000000E-04
   1   3   2   3
   1   1   1   5.21700000000E-05
   1   3   2   4
   1   1   1   8.42000000000E-06
   1   3   2   5
   1   1   1  -3.16600000000E-05
   1   3   2   6
   1   1   1  -7.00000000000E-07
   1   3   2   7
   1   1   1  -2.36600000000E-05
   1   3   2   8
   1   1   1   4.72100000000E-05
   1   3   2   9
   1   1   1   2.23800000000E-05
   1   3   2  10
   1   1   1   1.71900000000E-05
   1   3   2  11
   1   1   1  -7.94000000000E-06
   1   3   2  12
   1   1   1  -2.44000000000E-05
   1   3   3   1
   1   1   1   4.78000000000E-06
   1   3   3   2
   1   1   1   1.20630000000E-04
   1   3   3   3
   1   1   1  -1.17200000000E-05
   1   3   3   4
   1   1   1  -4.29000000000E-05
   1   3   3   5
   1   1   1  -1.22500000000E-05
   1   3   3   6
   1   1   1  -5.96100000000E-05
   1   3   3   7
   1   1   1   4.75900000000E-05
   1   3   3   8
   1   1   1   4.52800000000E-05
   1   3   3   9
   1   1   1  -8.59500000000E-05
   1   3   3  10
   1   1   1  -4.51900000000E-05
   1   3   3  11
   1   1   1  -4.07100000000E-05
   1   3   3  12
   1   1   1  -1.19500000000E-05
   1   3   4   1
   1   1   1   8.69000000000E-05
   1   3   4   2
   1   1   1   5.27800000000E-05
   1   3   4   3
   1   1   1   2.95300000000E-05
   1   3   4   4
   1   1   1  -3.05700000000E-04
   1   3   4   5
   1   1   1  -3.30700000000E-05
   1   3   4   6
   1   1   1   2.20000000000E-05
   1   3   4   7
   1   1   1   7.78000000000E-06
   1   3   4   8
   1   1   1   2.43300000000E-05
   1   3   4   9
   1   1   1   3.77900000000E-05
   1   3   4  10
   1   1   1  -2.03960000000E-04
   1   3   4  11
   1   1   1   3.37000000000E-06
   1   3   4  12
   1   1   1  -9.73000000000E-06
   1   3   5   1
   1   1   1  -2.45300000000E-05
   1   3   5   2
   1   1   1  -6.18000000000E-05
   1   3   5   3
   1   1   1  -1.29000000000E-06
   1   3   5   4
   1   1   1   1.51000000000E-06
   1   3   5   5
   1   1   1   9.09500000000E-05
   1   3   5   6
   1   1   1   3.40100000000E-05
   1   3   5   7
   1   1   1   1.29700000000E-05
   1   3   5   8
   1   1   1  -6.22000000000E-06
   1   3   5   9
   1   1   1  -2.28000000000E-05
   1   3   5  10
   1   1   1  -9.12000000000E-06
   1   3   5  11
   1   1   1   5.14800000000E-05
   1   3   5  12
   1   1   1   4.89000000000E-06
   1   3   6   1
   1   1   1  -4.45000000000E-06
   1   3   6   2
   1   1   1  -1.14500000000E-05
   1   3   6   3
   1   1   1  -4.80300000000E-05
   1   3   6   4
   1   1   1   3.57500000000E-05
   1   3   6   5
   1   1   1   1.25640000000E-04
   1   3   6   6
   1   1   1   3.75100000000E-05
   1   3   6   7
   1   1   1  -5.06700000000E-05
   1   3   6   8
   1   1   1  -4.89200000000E-05
   1   3   6   9
   1   1   1  -1.57100000000E-05
   1   3   6  10
   1   1   1   5.09400000000E-05
   1   3   6  11
   1   1   1   6.56000000000E-05
   1   3   6  12
   1   1   1  -5.22900000000E-05
   1   3   7   1
   1   1   1  -3.19360000000E-04
   1   3   7   2
   1   1   1  -3.49000000000E-06
   1   3   7   3
   1   1   1   2.94600000000E-05
   1   3   7   4
   1   1   1   2.31000000000E-06
   1   3   7   5
   1   1   1   2.88300000000E-05
   1   3   7   6
   1   1   1  -8.41000000000E-06
   1   3   7   7
   1   1   1  -4.23300000000E-04
   1   3   7   8
   1   1   1  -5.34900000000E-05
   1   3   7   9
   1   1   1   2.84000000000E-05
   1   3   7  10
   1   1   1   1.43600000000E-05
   1   3   7  11
   1   1   1   2.61900000000E-05
   1   3   7  12
   1   1   1  -5.56500000000E-05
   1   3   8   1
   1   1   1  -8.48000000000E-06
   1   3   8   2
   1   1   1   1.98800000000E-05
   1   3   8   3
   1   1   1   1.11000000000E-06
   1   3   8   4
   1   1   1  -5.65000000000E-06
   1   3   8   5
   1   1   1   1.06000000000E-06
   1   3   8   6
   1   1   1   1.67000000000E-06
   1   3   8   7
   1   1   1  -4.65000000000E-06
   1   3   8   8
   1   1   1   2.90000000000E-05
   1   3   8   9
   1   1   1   5.56000000000E-06
   1   3   8  10
   1   1   1  -3.36000000000E-06
   1   3   8  11
   1   1   1  -1.60000000000E-07
   1   3   8  12
   1   1   1  -1.60000000000E-07
   1   3   9   1
   1   1   1   1.69000000000E-06
   1   3   9   2
   1   1   1  -1.35100000000E-05
   1   3   9   3
   1   1   1  -9.48800000000E-05
   1   3   9   4
   1   1   1  -7.93000000000E-06
   1   3   9   5
   1   1   1   1.07000000000E-05
   1   3   9   6
   1   1   1   5.05000000000E-06
   1   3   9   7
   1   1   1   1.63000000000E-06
   1   3   9   8
   1   1   1  -1.02400000000E-05
   1   3   9   9
   1   1   1  -1.07640000000E-04
   1   3   9  10
   1   1   1  -1.27200000000E-05
   1   3   9  11
   1   1   1   9.36000000000E-06
   1   3   9  12
   1   1   1   3.44000000000E-06
   1   3  10   1
   1   1   1  -6.45000000000E-06
   1   3  10   2
   1   1   1   2.53500000000E-05
   1   3  10   3
   1   1   1  -8.35000000000E-06
   1   3  10   4
   1   1   1  -3.08770000000E-04
   1   3  10   5
   1   1   1  -9.70000000000E-06
   1   3  10   6
   1   1   1   2.79200000000E-05
   1   3  10   7
   1   1   1   1.38600000000E-05
   1   3  10   8
   1   1   1   2.58500000000E-05
   1   3  10   9
   1   1   1  -4.92200000000E-05
   1   3  10  10
   1   1   1  -3.85140000000E-04
   1   3  10  11
   1   1   1  -4.73800000000E-05
   1   3  10  12
   1   1   1   2.78300000000E-05
   1   3  11   1
   1   1   1  -1.33500000000E-05
   1   3  11   2
   1   1   1   3.64000000000E-06
   1   3  11   3
   1   1   1  -4.93000000000E-06
   1   3  11   4
   1   1   1  -6.50000000000E-07
   1   3  11   5
   1   1   1   1.03290000000E-04
   1   3  11   6
   1   1   1   4.37000000000E-06
   1   3  11   7
   1   1   1  -1.03000000000E-05
   1   3  11   8
   1   1   1  -3.44000000000E-06
   1   3  11   9
   1   1   1  -4.19000000000E-06
   1   3  11  10
   1   1   1   7.22000000000E-06
   1   3  11  11
   1   1   1   1.21640000000E-04
   1   3  11  12
   1   1   1   1.78500000000E-05
   1   3  12   1
   1   1   1  -1.48600000000E-05
   1   3  12   2
   1   1   1   1.71000000000E-05
   1   3  12   3
   1   1   1   4.35000000000E-06
   1   3  12   4
   1   1   1   7.87000000000E-06
   1   3  12   5
   1   1   1  -1.39000000000E-05
   1   3  12   6
   1   1   1  -1.63350000000E-04
   1   3  12   7
   1   1   1  -2.04500000000E-05
   1   3  12   8
   1   1   1   1.27300000000E-05
   1   3  12   9
   1   1   1   5.73000000000E-06
   1   3  12  10
   1   1   1   6.80000000000E-06
   1   3  12  11
   1   1   1  -1.85800000000E-05
   1   3  12  12
   1   1   1  -1.81750000000E-04
   2   1   1   1
   1   1   1   5.00000000000E-07
   2   1   1   2
   1   1   1   2.74589440000E-01
   2   1   1   3
   1   1   1   3.29237900000E-02
   2   1   1   4
   1   1   1  -2.41000000000E-06
   2   1   1   5
   1   1   1  -3.29136100000E-02
   2   1   1   6
   1   1   1  -2.74603340000E-01
   2   1   1   7
   1   1   1  -9.80000000000E-07
   2   1   1   8
   1   1   1   2.72115100000E-02
   2   1   1   9
   1   1   1  -4.82209000000E-03
   2   1   1  10
   1   1   1   8.60000000000E-07
   2   1   1  11
   1   1   1   4.82156000000E-03
   2   1   1  12
   1   1   1  -2.72132100000E-02
   2   1   2   1
   1   1   1   2.45573640000E-01
   2   1   2   2
   1   1   1  -3.36830300000E-02
   2   1   2   3
   1   1   1   1.49457000000E-02
   2   1   2   4
   1   1   1  -7.32669700000E-02
   2   1   2   5
   1   1   1  -7.72547000000E-03
   2   1   2   6
   1   1   1   2.06371100000E-02
   2   1   2   7
   1   1   1   4.10256000000E-03
   2   1   2   8
   1   1   1  -2.32076690000E-01
   2   1   2   9
   1   1   1   5.13376100000E-02
   2   1   2  10
   1   1   1   2.66003000000E-03
   2   1   2  11
   1   1   1   1.13620000000E-04
   2   1   2  12
   1   1   1  -5.57207000000E-03
   2   1   3   1
   1   1   1   7.32706300000E-02
   2   1   3   2
   1   1   1  -1.49669200000E-02
   2   1   3   3
   1   1   1   3.37319000000E-02
   2   1   3   4
   1   1   1  -2.45587610000E-01
   2   1   3   5
   1   1   1  -2.06229900000E-02
   2   1   3   6
   1   1   1   7.71143000000E-03
   2   1   3   7
   1   1   1  -2.66113000000E-03
   2   1   3   8
   1   1   1  -5.13349800000E-02
   2   1   3   9
   1   1   1   2.32067480000E-01
   2   1   3  10
   1   1   1  -4.09880000000E-03
   2   1   3  11
   1   1   1   5.57227000000E-03
   2   1   3  12
   1   1   1  -1.14470000000E-04
   2   1   4   1
   1   1   1  -1.33000000000E-06
   2   1   4   2
   1   1   1  -3.29128500000E-02
   2   1   4   3
   1   1   1  -2.74596950000E-01
   2   1   4   4
   1   1   1   1.03900000000E-05
   2   1   4   5
   1   1   1   2.74599480000E-01
   2   1   4   6
   1   1   1   3.29243100000E-02
   2   1   4   7
   1   1   1   2.90000000000E-07
   2   1   4   8
   1   1   1   4.82423000000E-03
   2   1   4   9
   1   1   1  -2.72153600000E-02
   2   1   4  10
   1   1   1   4.73000000000E-06
   2   1   4  11
   1   1   1   2.72104700000E-02
   2   1   4  12
   1   1   1  -4.82011000000E-03
   2   1   5   1
   1   1   1  -7.32682300000E-02
   2   1   5   2
   1   1   1  -7.72713000000E-03
   2   1   5   3
   1   1   1   2.06370800000E-02
   2   1   5   4
   1   1   1   2.45580820000E-01
   2   1   5   5
   1   1   1  -3.36866600000E-02
   2   1   5   6
   1   1   1   1.49466500000E-02
   2   1   5   7
   1   1   1   2.65971000000E-03
   2   1   5   8
   1   1   1   1.12400000000E-04
   2   1   5   9
   1   1   1  -5.57084000000E-03
   2   1   5  10
   1   1   1   4.10240000000E-03
   2   1   5  11
   1   1   1  -2.32061510000E-01
   2   1   5  12
   1   1   1   5.13374100000E-02
   2   1   6   1
   1   1   1  -2.45590300000E-01
   2   1   6   2
   1   1   1  -2.06229700000E-02
   2   1   6   3
   1   1   1   7.71082000000E-03
   2   1   6   4
   1   1   1   7.32703900000E-02
   2   1   6   5
   1   1   1  -1.49655400000E-02
   2   1   6   6
   1   1   1   3.37072300000E-02
   2   1   6   7
   1   1   1  -4.09948000000E-03
   2   1   6   8
   1   1   1   5.57344000000E-03
   2   1   6   9
   1   1   1  -1.14220000000E-04
   2   1   6  10
   1   1   1  -2.66090000000E-03
   2   1   6  11
   1   1   1  -5.13360700000E-02
   2   1   6  12
   1   1   1   2.32067990000E-01
   2   1   7   1
   1   1   1  -2.59000000000E-06
   2   1   7   2
   1   1   1   5.54278600000E-02
   2   1   7   3
   1   1   1   1.23900000000E-04
   2   1   7   4
   1   1   1   9.00000000000E-08
   2   1   7   5
   1   1   1  -1.24360000000E-04
   2   1   7   6
   1   1   1  -5.54297200000E-02
   2   1   7   7
   1   1   1   1.03000000000E-06
   2   1   7   8
   1   1   1  -9.93720000000E-04
   2   1   7   9
   1   1   1   1.77849000000E-03
   2   1   7  10
   1   1   1  -1.80000000000E-07
   2   1   7  11
   1   1   1  -1.78005000000E-03
   2   1   7  12
   1   1   1   9.93130000000E-04
   2   1   8   1
   1   1   1  -2.21256100000E-02
   2   1   8   2
   1   1   1  -2.33137970000E-01
   2   1   8   3
   1   1   1  -3.13684000000E-03
   2   1   8   4
   1   1   1   6.81751000000E-03
   2   1   8   5
   1   1   1   1.40750000000E-04
   2   1   8   6
   1   1   1   4.37272000000E-03
   2   1   8   7
   1   1   1  -1.77228000000E-03
   2   1   8   8
   1   1   1   3.07492680000E-01
   2   1   8   9
   1   1   1   7.89230000000E-04
   2   1   8  10
   1   1   1   4.84600000000E-05
   2   1   8  11
   1   1   1  -2.84110000000E-04
   2   1   8  12
   1   1   1  -1.30850000000E-03
   2   1   9   1
   1   1   1  -6.82040000000E-03
   2   1   9   2
   1   1   1   3.13634000000E-03
   2   1   9   3
   1   1   1   2.33149550000E-01
   2   1   9   4
   1   1   1   2.21226100000E-02
   2   1   9   5
   1   1   1  -4.37102000000E-03
   2   1   9   6
   1   1   1  -1.40210000000E-04
   2   1   9   7
   1   1   1  -4.85500000000E-05
   2   1   9   8
   1   1   1  -7.87490000000E-04
   2   1   9   9
   1   1   1  -3.07494710000E-01
   2   1   9  10
   1   1   1   1.77065000000E-03
   2   1   9  11
   1   1   1   1.30895000000E-03
   2   1   9  12
   1   1   1   2.85210000000E-04
   2   1  10   1
   1   1   1   1.60000000000E-07
   2   1  10   2
   1   1   1  -1.23840000000E-04
   2   1  10   3
   1   1   1  -5.54297700000E-02
   2   1  10   4
   1   1   1  -1.70000000000E-07
   2   1  10   5
   1   1   1   5.54311700000E-02
   2   1  10   6
   1   1   1   1.24230000000E-04
   2   1  10   7
   1   1   1  -2.00000000000E-08
   2   1  10   8
   1   1   1  -1.77930000000E-03
   2   1  10   9
   1   1   1   9.93130000000E-04
   2   1  10  10
   1   1   1   5.26000000000E-06
   2   1  10  11
   1   1   1  -9.92530000000E-04
   2   1  10  12
   1   1   1   1.77906000000E-03
   2   1  11   1
   1   1   1   6.81584000000E-03
   2   1  11   2
   1   1   1   1.40600000000E-04
   2   1  11   3
   1   1   1   4.37330000000E-03
   2   1  11   4
   1   1   1  -2.21197900000E-02
   2   1  11   5
   1   1   1  -2.33139940000E-01
   2   1  11   6
   1   1   1  -3.14267000000E-03
   2   1  11   7
   1   1   1   4.88000000000E-05
   2   1  11   8
   1   1   1  -2.83740000000E-04
   2   1  11   9
   1   1   1  -1.30916000000E-03
   2   1  11  10
   1   1   1  -1.77264000000E-03
   2   1  11  11
   1   1   1   3.07484720000E-01
   2   1  11  12
   1   1   1   7.91230000000E-04
   2   1  12   1
   1   1   1   2.21203700000E-02
   2   1  12   2
   1   1   1  -4.37229000000E-03
   2   1  12   3
   1   1   1  -1.39620000000E-04
   2   1  12   4
   1   1   1  -6.81821000000E-03
   2   1  12   5
   1   1   1   3.14047000000E-03
   2   1  12   6
   1   1   1   2.33152390000E-01
   2   1  12   7
   1   1   1   1.77149000000E-03
   2   1  12   8
   1   1   1   1.30885000000E-03
   2   1  12   9
   1   1   1   2.84880000000E-04
   2   1  12  10
   1   1   1  -4.83700000000E-05
   2   1  12  11
   1   1   1  -7.89590000000E-04
   2   1  12  12
   1   1   1  -3.07484720000E-01
   2   2   1   1
   1   1   1   1.62671369000E+00
   2   2   1   2
   1   1   1  -6.31389130000E-01
   2   2   1   3
   1   1   1   5.75420000000E-04
   2   2   1   4
   1   1   1   2.44800100000E-02
   2   2   1   5
   1   1   1   5.78380000000E-04
   2   2   1   6
   1   1   1  -6.31379380000E-01
   2   2   1   7
   1   1   1  -9.65108900000E-02
   2   2   1   8
   1   1   1  -3.93922200000E-02
   2   2   1   9
   1   1   1  -3.72975000000E-03
   2   2   1  10
   1   1   1  -1.48094000000E-03
   2   2   1  11
   1   1   1  -3.73133000000E-03
   2   2   1  12
   1   1   1  -3.93891300000E-02
   2   2   2   1
   1   1   1  -6.31389130000E-01
   2   2   2   2
   1   1   1   1.56664954000E+00
   2   2   2   3
   1   1   1  -1.80294590000E-01
   2   2   2   4
   1   1   1   5.79510000000E-04
   2   2   2   5
   1   1   1   1.13021500000E-02
   2   2   2   6
   1   1   1  -9.47122900000E-02
   2   2   2   7
   1   1   1   6.62813000000E-03
   2   2   2   8
   1   1   1  -4.95960600000E-01
   2   2   2   9
   1   1   1   1.22126600000E-02
   2   2   2  10
   1   1   1  -1.09259700000E-02
   2   2   2  11
   1   1   1  -8.52460000000E-04
   2   2   2  12
   1   1   1  -2.60360000000E-04
   2   2   3   1
   1   1   1   5.75420000000E-04
   2   2   3   2
   1   1   1  -1.80294590000E-01
   2   2   3   3
   1   1   1   1.56661590000E+00
   2   2   3   4
   1   1   1  -6.31371140000E-01
   2   2   3   5
   1   1   1  -9.47166300000E-02
   2   2   3   6
   1   1   1   1.13169700000E-02
   2   2   3   7
   1   1   1  -1.09269500000E-02
   2   2   3   8
   1   1   1   1.22128500000E-02
   2   2   3   9
   1   1   1  -4.95949310000E-01
   2   2   3  10
   1   1   1   6.62548000000E-03
   2   2   3  11
   1   1   1  -2.58050000000E-04
   2   2   3  12
   1   1   1  -8.52030000000E-04
   2   2   4   1
   1   1   1   2.44800100000E-02
   2   2   4   2
   1   1   1   5.79510000000E-04
   2   2   4   3
   1   1   1  -6.31371140000E-01
   2   2   4   4
   1   1   1   1.62670732000E+00
   2   2   4   5
   1   1   1  -6.31385080000E-01
   2   2   4   6
   1   1   1   5.77340000000E-04
   2   2   4   7
   1   1   1  -1.48019000000E-03
   2   2   4   8
   1   1   1  -3.72881000000E-03
   2   2   4   9
   1   1   1  -3.93864600000E-02
   2   2   4  10
   1   1   1  -9.65226200000E-02
   2   2   4  11
   1   1   1  -3.93913400000E-02
   2   2   4  12
   1   1   1  -3.73149000000E-03
   2   2   5   1
   1   1   1   5.78380000000E-04
   2   2   5   2
   1   1   1   1.13021500000E-02
   2   2   5   3
   1   1   1  -9.47166300000E-02
   2   2   5   4
   1   1   1  -6.31385080000E-01
   2   2   5   5
   1   1   1   1.56663498000E+00
   2   2   5   6
   1   1   1  -1.80293500000E-01
   2   2   5   7
   1   1   1  -1.09257400000E-02
   2   2   5   8
   1   1   1  -8.53410000000E-04
   2   2   5   9
   1   1   1  -2.61120000000E-04
   2   2   5  10
   1   1   1   6.62656000000E-03
   2   2   5  11
   1   1   1  -4.95939680000E-01
   2   2   5  12
   1   1   1   1.22132300000E-02
   2   2   6   1
   1   1   1  -6.31379380000E-01
   2   2   6   2
   1   1   1  -9.47122900000E-02
   2   2   6   3
   1   1   1   1.13169700000E-02
   2   2   6   4
   1   1   1   5.77340000000E-04
   2   2   6   5
   1   1   1  -1.80293500000E-01
   2   2   6   6
   1   1   1   1.56662390000E+00
   2   2   6   7
   1   1   1   6.62372000000E-03
   2   2   6   8
   1   1   1  -2.58480000000E-04
   2   2   6   9
   1   1   1  -8.51710000000E-04
   2   2   6  10
   1   1   1  -1.09258400000E-02
   2   2   6  11
   1   1   1   1.22151500000E-02
   2   2   6  12
   1   1   1  -4.95949150000E-01
   2   2   7   1
   1   1   1  -9.65108900000E-02
   2   2   7   2
   1   1   1   6.62813000000E-03
   2   2   7   3
   1   1   1  -1.09269500000E-02
   2   2   7   4
   1   1   1  -1.48019000000E-03
   2   2   7   5
   1   1   1  -1.09257400000E-02
   2   2   7   6
   1   1   1   6.62372000000E-03
   2   2   7   7
   1   1   1   1.25705820000E-01
   2   2   7   8
   1   1   1   1.31311000000E-03
   2   2   7   9
   1   1   1   1.70998000000E-03
   2   2   7  10
   1   1   1   3.09260000000E-04
   2   2   7  11
   1   1   1   1.70737000000E-03
   2   2   7  12
   1   1   1   1.31456000000E-03
   2   2   8   1
   1   1   1  -3.93922200000E-02
   2   2   8   2
   1   1   1  -4.95960600000E-01
   2   2   8   3
   1   1   1   1.22128500000E-02
   2   2   8   4
   1   1   1  -3.72881000000E-03
   2   2   8   5
   1   1   1  -8.53410000000E-04
   2   2   8   6
   1   1   1  -2.58480000000E-04
   2   2   8   7
   1   1   1   1.31311000000E-03
   2   2   8   8
   1   1   1   6.64872530000E-01
   2   2   8   9
   1   1   1  -1.98742000000E-03
   2   2   8  10
   1   1   1   1.70841000000E-03
   2   2   8  11
   1   1   1  -5.94890000000E-04
   2   2   8  12
   1   1   1   1.68182000000E-03
   2   2   9   1
   1   1   1  -3.72975000000E-03
   2   2   9   2
   1   1   1   1.22126600000E-02
   2   2   9   3
   1   1   1  -4.95949310000E-01
   2   2   9   4
   1   1   1  -3.93864600000E-02
   2   2   9   5
   1   1   1  -2.61120000000E-04
   2   2   9   6
   1   1   1  -8.51710000000E-04
   2   2   9   7
   1   1   1   1.70998000000E-03
   2   2   9   8
   1   1   1  -1.98742000000E-03
   2   2   9   9
   1   1   1   6.64901120000E-01
   2   2   9  10
   1   1   1   1.31374000000E-03
   2   2   9  11
   1   1   1   1.68257000000E-03
   2   2   9  12
   1   1   1  -5.96320000000E-04
   2   2  10   1
   1   1   1  -1.48094000000E-03
   2   2  10   2
   1   1   1  -1.09259700000E-02
   2   2  10   3
   1   1   1   6.62548000000E-03
   2   2  10   4
   1   1   1  -9.65226200000E-02
   2   2  10   5
   1   1   1   6.62656000000E-03
   2   2  10   6
   1   1   1  -1.09258400000E-02
   2   2  10   7
   1   1   1   3.09260000000E-04
   2   2  10   8
   1   1   1   1.70841000000E-03
   2   2  10   9
   1   1   1   1.31374000000E-03
   2   2  10  10
   1   1   1   1.25695460000E-01
   2   2  10  11
   1   1   1   1.31489000000E-03
   2   2  10  12
   1   1   1   1.70896000000E-03
   2   2  11   1
   1   1   1  -3.73133000000E-03
   2   2  11   2
   1   1   1  -8.52460000000E-04
   2   2  11   3
   1   1   1  -2.58050000000E-04
   2   2  11   4
   1   1   1  -3.93913400000E-02
   2   2  11   5
   1   1   1  -4.95939680000E-01
   2   2  11   6
   1   1   1   1.22151500000E-02
   2   2  11   7
   1   1   1   1.70737000000E-03
   2   2  11   8
   1   1   1  -5.94890000000E-04
   2   2  11   9
   1   1   1   1.68257000000E-03
   2   2  11  10
   1   1   1   1.31489000000E-03
   2   2  11  11
   1   1   1   6.64882110000E-01
   2   2  11  12
   1   1   1  -1.98931000000E-03
   2   2  12   1
   1   1   1  -3.93891300000E-02
   2   2  12   2
   1   1   1  -2.60360000000E-04
   2   2  12   3
   1   1   1  -8.52030000000E-04
   2   2  12   4
   1   1   1  -3.73149000000E-03
   2   2  12   5
   1   1   1   1.22132300000E-02
   2   2  12   6
   1   1   1  -4.95949150000E-01
   2   2  12   7
   1   1   1   1.31456000000E-03
   2   2  12   8
   1   1   1   1.68182000000E-03
   2   2  12   9
   1   1   1  -5.96320000000E-04
   2   2  12  10
   1   1   1   1.70896000000E-03
   2   2  12  11
   1   1   1  -1.98931000000E-03
   2   2  12  12
   1   1   1   6.64892690000E-01
   2   3   1   1
   1   1   1  -9.18700000000E-05
   2   3   1   2
   1   1   1  -6.70000000000E-06
   2   3   1   3
   1   1   1   3.57000000000E-06
   2   3   1   4
   1   1   1  -1.03900000000E-05
   2   3   1   5
   1   1   1   3.60000000000E-06
   2   3   1   6
   1   1   1   4.26600000000E-05
   2   3   1   7
   1   1   1  -1.01210000000E-04
   2   3   1   8
   1   1   1  -1.61000000000E-05
   2   3   1   9
   1   1   1   1.92500000000E-05
   2   3   1  10
   1   1   1  -5.13000000000E-06
   2   3   1  11
   1   1   1  -1.10900000000E-05
   2   3   1  12
   1   1   1   2.18600000000E-05
   2   3   2   1
   1   1   1   6.70200000000E-05
   2   3   2   2
   1   1   1   4.73950000000E-04
   2   3   2   3
   1   1   1   6.13700000000E-05
   2   3   2   4
   1   1   1  -2.18700000000E-05
   2   3   2   5
   1   1   1  -3.80600000000E-05
   2   3   2   6
   1   1   1  -3.83200000000E-05
   2   3   2   7
   1   1   1  -1.23200000000E-05
   2   3   2   8
   1   1   1   3.06510000000E-04
   2   3   2   9
   1   1   1   3.93200000000E-05
   2   3   2  10
   1   1   1  -2.75000000000E-05
   2   3   2  11
   1   1   1  -1.65100000000E-05
   2   3   2  12
   1   1   1  -3.04400000000E-05
   2   3   3   1
   1   1   1   3.16900000000E-05
   2   3   3   2
   1   1   1  -1.19350000000E-04
   2   3   3   3
   1   1   1  -5.34990000000E-04
   2   3   3   4
   1   1   1   3.60900000000E-05
   2   3   3   5
   1   1   1   3.13100000000E-05
   2   3   3   6
   1   1   1   6.63900000000E-05
   2   3   3   7
   1   1   1   2.02500000000E-05
   2   3   3   8
   1   1   1  -4.73900000000E-05
   2   3   3   9
   1   1   1  -4.14260000000E-04
   2   3   3  10
   1   1   1   3.00600000000E-05
   2   3   3  11
   1   1   1   4.07400000000E-05
   2   3   3  12
   1   1   1   1.32500000000E-05
   2   3   4   1
   1   1   1  -6.26000000000E-06
   2   3   4   2
   1   1   1   1.94700000000E-05
   2   3   4   3
   1   1   1   2.20500000000E-05
   2   3   4   4
   1   1   1  -1.21070000000E-04
   2   3   4   5
   1   1   1   2.20600000000E-05
   2   3   4   6
   1   1   1   7.80000000000E-06
   2   3   4   7
   1   1   1  -3.78000000000E-06
   2   3   4   8
   1   1   1  -1.85900000000E-05
   2   3   4   9
   1   1   1   1.56800000000E-05
   2   3   4  10
   1   1   1  -1.28630000000E-04
   2   3   4  11
   1   1   1  -1.59100000000E-05
   2   3   4  12
   1   1   1   3.20100000000E-05
   2   3   5   1
   1   1   1  -3.68800000000E-05
   2   3   5   2
   1   1   1  -9.29500000000E-05
   2   3   5   3
   1   1   1  -2.52700000000E-05
   2   3   5   4
   1   1   1  -3.46600000000E-05
   2   3   5   5
   1   1   1   4.08990000000E-04
   2   3   5   6
   1   1   1   9.68000000000E-05
   2   3   5   7
   1   1   1  -2.43400000000E-05
   2   3   5   8
   1   1   1  -1.16900000000E-05
   2   3   5   9
   1   1   1  -3.38100000000E-05
   2   3   5  10
   1   1   1  -3.30900000000E-05
   2   3   5  11
   1   1   1   3.34820000000E-04
   2   3   5  12
   1   1   1   4.47300000000E-05
   2   3   6   1
   1   1   1  -7.58800000000E-05
   2   3   6   2
   1   1   1   4.49700000000E-05
   2   3   6   3
   1   1   1   4.58800000000E-05
   2   3   6   4
   1   1   1   2.67100000000E-05
   2   3   6   5
   1   1   1  -2.93800000000E-05
   2   3   6   6
   1   1   1  -5.05150000000E-04
   2   3   6   7
   1   1   1   7.10000000000E-07
   2   3   6   8
   1   1   1   2.77200000000E-05
   2   3   6   9
   1   1   1   1.74700000000E-05
   2   3   6  10
   1   1   1   2.66100000000E-05
   2   3   6  11
   1   1   1  -2.50100000000E-05
   2   3   6  12
   1   1   1  -3.53850000000E-04
   2   3   7   1
   1   1   1  -7.83400000000E-05
   2   3   7   2
   1   1   1  -4.51000000000E-06
   2   3   7   3
   1   1   1   6.56000000000E-06
   2   3   7   4
   1   1   1   7.60000000000E-07
   2   3   7   5
   1   1   1   7.54000000000E-06
   2   3   7   6
   1   1   1  -1.24000000000E-06
   2   3   7   7
   1   1   1  -1.00190000000E-04
   2   3   7   8
   1   1   1  -1.09300000000E-05
   2   3   7   9
   1   1   1   5.96000000000E-06
   2   3   7  10
   1   1   1   3.35000000000E-06
   2   3   7  11
   1   1   1   7.27000000000E-06
   2   3   7  12
   1   1   1  -1.17300000000E-05
   2   3   8   1
   1   1   1  -5.00000000000E-06
   2   3   8   2
   1   1   1   1.63270000000E-04
   2   3   8   3
   1   1   1   4.06000000000E-06
   2   3   8   4
   1   1   1  -1.08700000000E-05
   2   3   8   5
   1   1   1   7.30000000000E-07
   2   3   8   6
   1   1   1  -1.84800000000E-05
   2   3   8   7
   1   1   1   2.03300000000E-05
   2   3   8   8
   1   1   1   2.06020000000E-04
   2   3   8   9
   1   1   1   1.82100000000E-05
   2   3   8  10
   1   1   1  -8.24000000000E-06
   2   3   8  11
   1   1   1  -5.78000000000E-06
   2   3   8  12
   1   1   1  -1.36800000000E-05
   2   3   9   1
   1   1   1   1.08300000000E-05
   2   3   9   2
   1   1   1  -2.47000000000E-06
   2   3   9   3
   1   1   1  -1.75100000000E-04
   2   3   9   4
   1   1   1  -8.50000000000E-07
   2   3   9   5
   1   1   1   2.03200000000E-05
   2   3   9   6
   1   1   1  -6.07000000000E-06
   2   3   9   7
   1   1   1   1.04200000000E-05
   2   3   9   8
   1   1   1  -2.21300000000E-05
   2   3   9   9
   1   1   1  -2.13490000000E-04
   2   3   9  10
   1   1   1  -2.10200000000E-05
   2   3   9  11
   1   1   1   1.53200000000E-05
   2   3   9  12
   1   1   1   6.26000000000E-06
   2   3  10   1
   1   1   1   8.50000000000E-07
   2   3  10   2
   1   1   1   1.19900000000E-05
   2   3  10   3
   1   1   1  -1.65000000000E-06
   2   3  10   4
   1   1   1  -1.01450000000E-04
   2   3  10   5
   1   1   1  -5.59000000000E-06
   2   3  10   6
   1   1   1   6.22000000000E-06
   2   3  10   7
   1   1   1   3.45000000000E-06
   2   3  10   8
   1   1   1   1.05400000000E-05
   2   3  10   9
   1   1   1  -1.29900000000E-05
   2   3  10  10
   1   1   1  -1.24010000000E-04
   2   3  10  11
   1   1   1  -1.15800000000E-05
   2   3  10  12
   1   1   1   5.83000000000E-06
   2   3  11   1
   1   1   1  -1.61600000000E-05
   2   3  11   2
   1   1   1   5.20000000000E-06
   2   3  11   3
   1   1   1  -2.94800000000E-05
   2   3  11   4
   1   1   1   1.00600000000E-05
   2   3  11   5
   1   1   1   2.72360000000E-04
   2   3  11   6
   1   1   1   1.26100000000E-05
   2   3  11   7
   1   1   1  -1.44000000000E-05
   2   3  11   8
   1   1   1  -1.04600000000E-05
   2   3  11   9
   1   1   1  -2.15600000000E-05
   2   3  11  10
   1   1   1   3.62300000000E-05
   2   3  11  11
   1   1   1   3.21070000000E-04
   2   3  11  12
   1   1   1   3.70500000000E-05
   2   3  12   1
   1   1   1   1.53800000000E-05
   2   3  12   2
   1   1   1   6.87000000000E-06
   2   3  12   3
   1   1   1  -4.56000000000E-06
   2   3  12   4
   1   1   1   2.89000000000E-06
   2   3  12   5
   1   1   1   3.64000000000E-06
   2   3  12   6
   1   1   1  -3.75700000000E-05
   2   3  12   7
   1   1   1  -2.64000000000E-06
   2   3  12   8
   1   1   1   5.72000000000E-06
   2   3  12   9
   1   1   1   1.20000000000E-06
   2   3  12  10
   1   1   1   2.52000000000E-06
   2   3  12  11
   1   1   1  -1.28000000000E-06
   2   3  12  12
   1   1   1  -5.87700000000E-05
   3   1   1   1
   1   1   1  -3.44650000000E-04
   3   1   1   2
   1   1   1   3.96600000000E-05
   3   1   1   3
   1   1   1   4.78000000000E-06
   3   1   1   4
   1   1   1   8.69000000000E-05
   3   1   1   5
   1   1   1  -2.45300000000E-05
   3   1   1   6
   1   1   1  -4.45000000000E-06
   3   1   1   7
   1   1   1  -3.19360000000E-04
   3   1   1   8
   1   1   1  -8.48000000000E-06
   3   1   1   9
   1   1   1   1.69000000000E-06
   3   1   1  10
   1   1   1  -6.45000000000E-06
   3   1   1  11
   1   1   1  -1.33500000000E-05
   3   1   1  12
   1   1   1  -1.48600000000E-05
   3   1   2   1
   1   1   1  -1.05520000000E-04
   3   1   2   2
   1   1   1   1.38920000000E-04
   3   1   2   3
   1   1   1   1.20630000000E-04
   3   1   2   4
   1   1   1   5.27800000000E-05
   3   1   2   5
   1   1   1  -6.18000000000E-05
   3   1   2   6
   1   1   1  -1.14500000000E-05
   3   1   2   7
   1   1   1  -3.49000000000E-06
   3   1   2   8
   1   1   1   1.98800000000E-05
   3   1   2   9
   1   1   1  -1.35100000000E-05
   3   1   2  10
   1   1   1   2.53500000000E-05
   3   1   2  11
   1   1   1   3.64000000000E-06
   3   1   2  12
   1   1   1   1.71000000000E-05
   3   1   3   1
   1   1   1   1.24700000000E-05
   3   1   3   2
   1   1   1   5.21700000000E-05
   3   1   3   3
   1   1   1  -1.17200000000E-05
   3   1   3   4
   1   1   1   2.95300000000E-05
   3   1   3   5
   1   1   1  -1.29000000000E-06
   3   1   3   6
   1   1   1  -4.80300000000E-05
   3   1   3   7
   1   1   1   2.94600000000E-05
   3   1   3   8
   1   1   1   1.11000000000E-06
   3   1   3   9
   1   1   1  -9.48800000000E-05
   3   1   3  10
   1   1   1  -8.35000000000E-06
   3   1   3  11
   1   1   1  -4.93000000000E-06
   3   1   3  12
   1   1   1   4.35000000000E-06
   3   1   4   1
   1   1   1   2.70000000000E-05
   3   1   4   2
   1   1   1   8.42000000000E-06
   3   1   4   3
   1   1   1  -4.29000000000E-05
   3   1   4   4
   1   1   1  -3.05700000000E-04
   3   1   4   5
   1   1   1   1.51000000000E-06
   3   1   4   6
   1   1   1   3.57500000000E-05
   3   1   4   7
   1   1   1   2.31000000000E-06
   3   1   4   8
   1   1   1  -5.65000000000E-06
   3   1   4   9
   1   1   1  -7.93000000000E-06
   3   1   4  10
   1   1   1  -3.08770000000E-04
   3   1   4  11
   1   1   1  -6.50000000000E-07
   3   1   4  12
   1   1   1   7.87000000000E-06
   3   1   5   1
   1   1   1   2.46600000000E-05
   3   1   5   2
   1   1   1  -3.16600000000E-05
   3   1   5   3
   1   1   1  -1.22500000000E-05
   3   1   5   4
   1   1   1  -3.30700000000E-05
   3   1   5   5
   1   1   1   9.09500000000E-05
   3   1   5   6
   1   1   1   1.25640000000E-04
   3   1   5   7
   1   1   1   2.88300000000E-05
   3   1   5   8
   1   1   1   1.06000000000E-06
   3   1   5   9
   1   1   1   1.07000000000E-05
   3   1   5  10
   1   1   1  -9.70000000000E-06
   3   1   5  11
   1   1   1   1.03290000000E-04
   3   1   5  12
   1   1   1  -1.39000000000E-05
   3   1   6   1
   1   1   1  -1.18800000000E-05
   3   1   6   2
   1   1   1  -7.00000000000E-07
   3   1   6   3
   1   1   1  -5.96100000000E-05
   3   1   6   4
   1   1   1   2.20000000000E-05
   3   1   6   5
   1   1   1   3.40100000000E-05
   3   1   6   6
   1   1   1   3.75100000000E-05
   3   1   6   7
   1   1   1  -8.41000000000E-06
   3   1   6   8
   1   1   1   1.67000000000E-06
   3   1   6   9
   1   1   1   5.05000000000E-06
   3   1   6  10
   1   1   1   2.79200000000E-05
   3   1   6  11
   1   1   1   4.37000000000E-06
   3   1   6  12
   1   1   1  -1.63350000000E-04
   3   1   7   1
   1   1   1  -1.30500000000E-04
   3   1   7   2
   1   1   1  -2.36600000000E-05
   3   1   7   3
   1   1   1   4.75900000000E-05
   3   1   7   4
   1   1   1   7.78000000000E-06
   3   1   7   5
   1   1   1   1.29700000000E-05
   3   1   7   6
   1   1   1  -5.06700000000E-05
   3   1   7   7
   1   1   1  -4.23300000000E-04
   3   1   7   8
   1   1   1  -4.65000000000E-06
   3   1   7   9
   1   1   1   1.63000000000E-06
   3   1   7  10
   1   1   1   1.38600000000E-05
   3   1   7  11
   1   1   1  -1.03000000000E-05
   3   1   7  12
   1   1   1  -2.04500000000E-05
   3   1   8   1
   1   1   1   2.06000000000E-06
   3   1   8   2
   1   1   1   4.72100000000E-05
   3   1   8   3
   1   1   1   4.52800000000E-05
   3   1   8   4
   1   1   1   2.43300000000E-05
   3   1   8   5
   1   1   1  -6.22000000000E-06
   3   1   8   6
   1   1   1  -4.89200000000E-05
   3   1   8   7
   1   1   1  -5.34900000000E-05
   3   1   8   8
   1   1   1   2.90000000000E-05
   3   1   8   9
   1   1   1  -1.02400000000E-05
   3   1   8  10
   1   1   1   2.58500000000E-05
   3   1   8  11
   1   1   1  -3.44000000000E-06
   3   1   8  12
   1   1   1   1.27300000000E-05
   3   1   9   1
   1   1   1  -1.07200000000E-05
   3   1   9   2
   1   1   1   2.23800000000E-05
   3   1   9   3
   1   1   1  -8.59500000000E-05
   3   1   9   4
   1   1   1   3.77900000000E-05
   3   1   9   5
   1   1   1  -2.28000000000E-05
   3   1   9   6
   1   1   1  -1.57100000000E-05
   3   1   9   7
   1   1   1   2.84000000000E-05
   3   1   9   8
   1   1   1   5.56000000000E-06
   3   1   9   9
   1   1   1  -1.07640000000E-04
   3   1   9  10
   1   1   1  -4.92200000000E-05
   3   1   9  11
   1   1   1  -4.19000000000E-06
   3   1   9  12
   1   1   1   5.73000000000E-06
   3   1  10   1
   1   1   1   9.35000000000E-06
   3   1  10   2
   1   1   1   1.71900000000E-05
   3   1  10   3
   1   1   1  -4.51900000000E-05
   3   1  10   4
   1   1   1  -2.03960000000E-04
   3   1  10   5
   1   1   1  -9.12000000000E-06
   3   1  10   6
   1   1   1   5.09400000000E-05
   3   1  10   7
   1   1   1   1.43600000000E-05
   3   1  10   8
   1   1   1  -3.36000000000E-06
   3   1  10   9
   1   1   1  -1.27200000000E-05
   3   1  10  10
   1   1   1  -3.85140000000E-04
   3   1  10  11
   1   1   1   7.22000000000E-06
   3   1  10  12
   1   1   1   6.80000000000E-06
   3   1  11   1
   1   1   1   1.74300000000E-05
   3   1  11   2
   1   1   1  -7.94000000000E-06
   3   1  11   3
   1   1   1  -4.07100000000E-05
   3   1  11   4
   1   1   1   3.37000000000E-06
   3   1  11   5
   1   1   1   5.14800000000E-05
   3   1  11   6
   1   1   1   6.56000000000E-05
   3   1  11   7
   1   1   1   2.61900000000E-05
   3   1  11   8
   1   1   1  -1.60000000000E-07
   3   1  11   9
   1   1   1   9.36000000000E-06
   3   1  11  10
   1   1   1  -4.73800000000E-05
   3   1  11  11
   1   1   1   1.21640000000E-04
   3   1  11  12
   1   1   1  -1.85800000000E-05
   3   1  12   1
   1   1   1   3.12400000000E-05
   3   1  12   2
   1   1   1  -2.44000000000E-05
   3   1  12   3
   1   1   1  -1.19500000000E-05
   3   1  12   4
   1   1   1  -9.73000000000E-06
   3   1  12   5
   1   1   1   4.89000000000E-06
   3   1  12   6
   1   1   1  -5.22900000000E-05
   3   1  12   7
   1   1   1  -5.56500000000E-05
   3   1  12   8
   1   1   1  -1.60000000000E-07
   3   1  12   9
   1   1   1   3.44000000000E-06
   3   1  12  10
   1   1   1   2.78300000000E-05
   3   1  12  11
   1   1   1   1.78500000000E-05
   3   1  12  12
   1   1   1  -1.81750000000E-04
   3   2   1   1
   1   1   1  -9.18700000000E-05
   3   2   1   2
   1   1   1   6.70200000000E-05
   3   2   1   3
   1   1   1   3.16900000000E-05
   3   2   1   4
   1   1   1  -6.26000000000E-06
   3   2   1   5
   1   1   1  -3.68800000000E-05
   3   2   1   6
   1   1   1  -7.58800000000E-05
   3   2   1   7
   1   1   1  -7.83400000000E-05
   3   2   1   8
   1   1   1  -5.00000000000E-06
   3   2   1   9
   1   1   1   1.08300000000E-05
   3   2   1  10
   1   1   1   8.50000000000E-07
   3   2   1  11
   1   1   1  -1.61600000000E-05
   3   2   1  12
   1   1   1   1.53800000000E-05
   3   2   2   1
   1   1   1  -6.70000000000E-06
   3   2   2   2
   1   1   1   4.73950000000E-04
   3   2   2   3
   1   1   1  -1.19350000000E-04
   3   2   2   4
   1   1   1   1.94700000000E-05
   3   2   2   5
   1   1   1  -9.29500000000E-05
   3   2   2   6
   1   1   1   4.49700000000E-05
   3   2   2   7
   1   1   1  -4.51000000000E-06
   3   2   2   8
   1   1   1   1.63270000000E-04
   3   2   2   9
   1   1   1  -2.47000000000E-06
   3   2   2  10
   1   1   1   1.19900000000E-05
   3   2   2  11
   1   1   1   5.20000000000E-06
   3   2   2  12
   1   1   1   6.87000000000E-06
   3   2   3   1
   1   1   1   3.57000000000E-06
   3   2   3   2
   1   1   1   6.13700000000E-05
   3   2   3   3
   1   1   1  -5.34990000000E-04
   3   2   3   4
   1   1   1   2.20500000000E-05
   3   2   3   5
   1   1   1  -2.52700000000E-05
   3   2   3   6
   1   1   1   4.58800000000E-05
   3   2   3   7
   1   1   1   6.56000000000E-06
   3   2   3   8
   1   1   1   4.06000000000E-06
   3   2   3   9
   1   1   1  -1.75100000000E-04
   3   2   3  10
   1   1   1  -1.65000000000E-06
   3   2   3  11
   1   1   1  -2.94800000000E-05
   3   2   3  12
   1   1   1  -4.56000000000E-06
   3   2   4   1
   1   1   1  -1.03900000000E-05
   3   2   4   2
   1   1   1  -2.18700000000E-05
   3   2   4   3
   1   1   1   3.60900000000E-05
   3   2   4   4
   1   1   1  -1.21070000000E-04
   3   2   4   5
   1   1   1  -3.46600000000E-05
   3   2   4   6
   1   1   1   2.67100000000E-05
   3   2   4   7
   1   1   1   7.60000000000E-07
   3   2   4   8
   1   1   1  -1.08700000000E-05
   3   2   4   9
   1   1   1  -8.50000000000E-07
   3   2   4  10
   1   1   1  -1.01450000000E-04
   3   2   4  11
   1   1   1   1.00600000000E-05
   3   2   4  12
   1   1   1   2.89000000000E-06
   3   2   5   1
   1   1   1   3.60000000000E-06
   3   2   5   2
   1   1   1  -3.80600000000E-05
   3   2   5   3
   1   1   1   3.13100000000E-05
   3   2   5   4
   1   1   1   2.20600000000E-05
   3   2   5   5
   1   1   1   4.08990000000E-04
   3   2   5   6
   1   1   1  -2.93800000000E-05
   3   2   5   7
   1   1   1   7.54000000000E-06
   3   2   5   8
   1   1   1   7.30000000000E-07
   3   2   5   9
   1   1   1   2.03200000000E-05
   3   2   5  10
   1   1   1  -5.59000000000E-06
   3   2   5  11
   1   1   1   2.72360000000E-04
   3   2   5  12
   1   1   1   3.64000000000E-06
   3   2   6   1
   1   1   1   4.26600000000E-05
   3   2   6   2
   1   1   1  -3.83200000000E-05
   3   2   6   3
   1   1   1   6.63900000000E-05
   3   2   6   4
   1   1   1   7.80000000000E-06
   3   2   6   5
   1   1   1   9.68000000000E-05
   3   2   6   6
   1   1   1  -5.05150000000E-04
   3   2   6   7
   1   1   1  -1.24000000000E-06
   3   2   6   8
   1   1   1  -1.84800000000E-05
   3   2   6   9
   1   1   1  -6.07000000000E-06
   3   2   6  10
   1   1   1   6.22000000000E-06
   3   2   6  11
   1   1   1   1.26100000000E-05
   3   2   6  12
   1   1   1  -3.75700000000E-05
   3   2   7   1
   1   1   1  -1.01210000000E-04
   3   2   7   2
   1   1   1  -1.23200000000E-05
   3   2   7   3
   1   1   1   2.02500000000E-05
   3   2   7   4
   1   1   1  -3.78000000000E-06
   3   2   7   5
   1   1   1  -2.43400000000E-05
   3   2   7   6
   1   1   1   7.10000000000E-07
   3   2   7   7
   1   1   1  -1.00190000000E-04
   3   2   7   8
   1   1   1   2.03300000000E-05
   3   2   7   9
   1   1   1   1.04200000000E-05
   3   2   7  10
   1   1   1   3.45000000000E-06
   3   2   7  11
   1   1   1  -1.44000000000E-05
   3   2   7  12
   1   1   1  -2.64000000000E-06
   3   2   8   1
   1   1   1  -1.61000000000E-05
   3   2   8   2
   1   1   1   3.06510000000E-04
   3   2   8   3
   1   1   1  -4.73900000000E-05
   3   2   8   4
   1   1   1  -1.85900000000E-05
   3   2   8   5
   1   1   1  -1.16900000000E-05
   3   2   8   6
   1   1   1   2.77200000000E-05
   3   2   8   7
   1   1   1  -1.09300000000E-05
   3   2   8   8
   1   1   1   2.06020000000E-04
   3   2   8   9
   1   1   1  -2.21300000000E-05
   3   2   8  10
   1   1   1   1.05400000000E-05
   3   2   8  11
   1   1   1  -1.04600000000E-05
   3   2   8  12
   1   1   1   5.72000000000E-06
   3   2   9   1
   1   1   1   1.92500000000E-05
   3   2   9   2
   1   1   1   3.93200000000E-05
   3   2   9   3
   1   1   1  -4.14260000000E-04
   3   2   9   4
   1   1   1   1.56800000000E-05
   3   2   9   5
   1   1   1  -3.38100000000E-05
   3   2   9   6
   1   1   1   1.74700000000E-05
   3   2   9   7
   1   1   1   5.96000000000E-06
   3   2   9   8
   1   1   1   1.82100000000E-05
   3   2   9   9
   1   1   1  -2.13490000000E-04
   3   2   9  10
   1   1   1  -1.29900000000E-05
   3   2   9  11
   1   1   1  -2.15600000000E-05
   3   2   9  12
   1   1   1   1.20000000000E-06
   3   2  10   1
   1   1   1  -5.13000000000E-06
   3   2  10   2
   1   1   1  -2.75000000000E-05
   3   2  10   3
   1   1   1   3.00600000000E-05
   3   2  10   4
   1   1   1  -1.28630000000E-04
   3   2  10   5
   1   1   1  -3.30900000000E-05
   3   2  10   6
   1   1   1   2.66100000000E-05
   3   2  10   7
   1   1   1   3.35000000000E-06
   3   2  10   8
   1   1   1  -8.24000000000E-06
   3   2  10   9
   1   1   1  -2.10200000000E-05
   3   2  10  10
   1   1   1  -1.24010000000E-04
   3   2  10  11
   1   1   1   3.62300000000E-05
   3   2  10  12
   1   1   1   2.52000000000E-06
   3   2  11   1
   1   1   1  -1.10900000000E-05
   3   2  11   2
   1   1   1  -1.65100000000E-05
   3   2  11   3
   1   1   1   4.07400000000E-05
   3   2  11   4
   1   1   1  -1.59100000000E-05
   3   2  11   5
   1   1   1   3.34820000000E-04
   3   2  11   6
   1   1   1  -2.50100000000E-05
   3   2  11   7
   1   1   1   7.27000000000E-06
   3   2  11   8
   1   1   1  -5.78000000000E-06
   3   2  11   9
   1   1   1   1.53200000000E-05
   3   2  11  10
   1   1   1  -1.15800000000E-05
   3   2  11  11
   1   1   1   3.21070000000E-04
   3   2  11  12
   1   1   1  -1.28000000000E-06
   3   2  12   1
   1   1   1   2.18600000000E-05
   3   2  12   2
   1   1   1  -3.04400000000E-05
   3   2  12   3
   1   1   1   1.32500000000E-05
   3   2  12   4
   1   1   1   3.20100000000E-05
   3   2  12   5
   1   1   1   4.47300000000E-05
   3   2  12   6
   1   1   1  -3.53850000000E-04
   3   2  12   7
   1   1   1  -1.17300000000E-05
   3   2  12   8
   1   1   1  -1.36800000000E-05
   3   2  12   9
   1   1   1   6.26000000000E-06
   3   2  12  10
   1   1   1   5.83000000000E-06
   3   2  12  11
   1   1   1   3.70500000000E-05
   3   2  12  12
   1   1   1  -5.87700000000E-05
   3   3   1   1
   1   1   1   5.59758460000E-01
   3   3   1   2
   1   1   1  -6.02437600000E-02
   3   3   1   3
   1   1   1  -6.17417000000E-03
   3   3   1   4
   1   1   1  -1.19009700000E-02
   3   3   1   5
   1   1   1  -6.17768000000E-03
   3   3   1   6
   1   1   1  -6.02482700000E-02
   3   3   1   7
   1   1   1   3.28612000000E-02
   3   3   1   8
   1   1   1  -8.93006000000E-03
   3   3   1   9
   1   1   1  -1.32938000000E-03
   3   3   1  10
   1   1   1  -1.04870000000E-04
   3   3   1  11
   1   1   1  -1.33232000000E-03
   3   3   1  12
   1   1   1  -8.93503000000E-03
   3   3   2   1
   1   1   1  -6.02437600000E-02
   3   3   2   2
   1   1   1   5.65389820000E-01
   3   3   2   3
   1   1   1  -5.84489200000E-02
   3   3   2   4
   1   1   1  -6.17890000000E-03
   3   3   2   5
   1   1   1  -1.20924500000E-02
   3   3   2   6
   1   1   1  -5.28120000000E-03
   3   3   2   7
   1   1   1  -9.06303000000E-03
   3   3   2   8
   1   1   1   3.86420600000E-02
   3   3   2   9
   1   1   1  -8.42376000000E-03
   3   3   2  10
   1   1   1  -1.14607000000E-03
   3   3   2  11
   1   1   1  -7.86700000000E-05
   3   3   2  12
   1   1   1  -1.71048000000E-03
   3   3   3   1
   1   1   1  -6.17417000000E-03
   3   3   3   2
   1   1   1  -5.84489200000E-02
   3   3   3   3
   1   1   1   5.65312270000E-01
   3   3   3   4
   1   1   1  -6.02487400000E-02
   3   3   3   5
   1   1   1  -5.27917000000E-03
   3   3   3   6
   1   1   1  -1.20924700000E-02
   3   3   3   7
   1   1   1  -1.14138000000E-03
   3   3   3   8
   1   1   1  -8.42028000000E-03
   3   3   3   9
   1   1   1   3.85748100000E-02
   3   3   3  10
   1   1   1  -9.06615000000E-03
   3   3   3  11
   1   1   1  -1.71029000000E-03
   3   3   3  12
   1   1   1  -7.87600000000E-05
   3   3   4   1
   1   1   1  -1.19009700000E-02
   3   3   4   2
   1   1   1  -6.17890000000E-03
   3   3   4   3
   1   1   1  -6.02487400000E-02
   3   3   4   4
   1   1   1   5.59780780000E-01
   3   3   4   5
   1   1   1  -6.02469800000E-02
   3   3   4   6
   1   1   1  -6.17688000000E-03
   3   3   4   7
   1   1   1  -1.04700000000E-04
   3   3   4   8
   1   1   1  -1.33349000000E-03
   3   3   4   9
   1   1   1  -8.93551000000E-03
   3   3   4  10
   1   1   1   3.28819400000E-02
   3   3   4  11
   1   1   1  -8.93208000000E-03
   3   3   4  12
   1   1   1  -1.33179000000E-03
   3   3   5   1
   1   1   1  -6.17768000000E-03
   3   3   5   2
   1   1   1  -1.20924500000E-02
   3   3   5   3
   1   1   1  -5.27917000000E-03
   3   3   5   4
   1   1   1  -6.02469800000E-02
   3   3   5   5
   1   1   1   5.65362600000E-01
   3   3   5   6
   1   1   1  -5.84547800000E-02
   3   3   5   7
   1   1   1  -1.14436000000E-03
   3   3   5   8
   1   1   1  -7.88600000000E-05
   3   3   5   9
   1   1   1  -1.70875000000E-03
   3   3   5  10
   1   1   1  -9.06303000000E-03
   3   3   5  11
   1   1   1   3.86237600000E-02
   3   3   5  12
   1   1   1  -8.42282000000E-03
   3   3   6   1
   1   1   1  -6.02482700000E-02
   3   3   6   2
   1   1   1  -5.28120000000E-03
   3   3   6   3
   1   1   1  -1.20924700000E-02
   3   3   6   4
   1   1   1  -6.17688000000E-03
   3   3   6   5
   1   1   1  -5.84547800000E-02
   3   3   6   6
   1   1   1   5.65339220000E-01
   3   3   6   7
   1   1   1  -9.06713000000E-03
   3   3   6   8
   1   1   1  -1.71141000000E-03
   3   3   6   9
   1   1   1  -7.87400000000E-05
   3   3   6  10
   1   1   1  -1.14390000000E-03
   3   3   6  11
   1   1   1  -8.42164000000E-03
   3   3   6  12
   1   1   1   3.85985000000E-02
   3   3   7   1
   1   1   1   3.28612000000E-02
   3   3   7   2
   1   1   1  -9.06303000000E-03
   3   3   7   3
   1   1   1  -1.14138000000E-03
   3   3   7   4
   1   1   1  -1.04700000000E-04
   3   3   7   5
   1   1   1  -1.14436000000E-03
   3   3   7   6
   1   1   1  -9.06713000000E-03
   3   3   7   7
   1   1   1   1.82270730000E-01
   3   3   7   8
   1   1   1   3.71915000000E-03
   3   3   7   9
   1   1   1   1.58740000000E-04
   3   3   7  10
   1   1   1  -2.02780000000E-04
   3   3   7  11
   1   1   1   1.57580000000E-04
   3   3   7  12
   1   1   1   3.71650000000E-03
   3   3   8   1
   1   1   1  -8.93006000000E-03
   3   3   8   2
   1   1   1   3.86420600000E-02
   3   3   8   3
   1   1   1  -8.42028000000E-03
   3   3   8   4
   1   1   1  -1.33349000000E-03
   3   3   8   5
   1   1   1  -7.88600000000E-05
   3   3   8   6
   1   1   1  -1.71141000000E-03
   3   3   8   7
   1   1   1   3.71915000000E-03
   3   3   8   8
   1   1   1   1.87370010000E-01
   3   3   8   9
   1   1   1   4.07812000000E-03
   3   3   8  10
   1   1   1   1.56450000000E-04
   3   3   8  11
   1   1   1  -3.62300000000E-04
   3   3   8  12
   1   1   1  -1.69400000000E-05
   3   3   9   1
   1   1   1  -1.32938000000E-03
   3   3   9   2
   1   1   1  -8.42376000000E-03
   3   3   9   3
   1   1   1   3.85748100000E-02
   3   3   9   4
   1   1   1  -8.93551000000E-03
   3   3   9   5
   1   1   1  -1.70875000000E-03
   3   3   9   6
   1   1   1  -7.87400000000E-05
   3   3   9   7
   1   1   1   1.58740000000E-04
   3   3   9   8
   1   1   1   4.07812000000E-03
   3   3   9   9
   1   1   1   1.87308400000E-01
   3   3   9  10
   1   1   1   3.71627000000E-03
   3   3   9  11
   1   1   1  -1.58200000000E-05
   3   3   9  12
   1   1   1  -3.61020000000E-04
   3   3  10   1
   1   1   1  -1.04870000000E-04
   3   3  10   2
   1   1   1  -1.14607000000E-03
   3   3  10   3
   1   1   1  -9.06615000000E-03
   3   3  10   4
   1   1   1   3.28819400000E-02
   3   3  10   5
   1   1   1  -9.06303000000E-03
   3   3  10   6
   1   1   1  -1.14390000000E-03
   3   3  10   7
   1   1   1  -2.02780000000E-04
   3   3  10   8
   1   1   1   1.56450000000E-04
   3   3  10   9
   1   1   1   3.71627000000E-03
   3   3  10  10
   1   1   1   1.82291830000E-01
   3   3  10  11
   1   1   1   3.71880000000E-03
   3   3  10  12
   1   1   1   1.57590000000E-04
   3   3  11   1
   1   1   1  -1.33232000000E-03
   3   3  11   2
   1   1   1  -7.86700000000E-05
   3   3  11   3
   1   1   1  -1.71029000000E-03
   3   3  11   4
   1   1   1  -8.93208000000E-03
   3   3  11   5
   1   1   1   3.86237600000E-02
   3   3  11   6
   1   1   1  -8.42164000000E-03
   3   3  11   7
   1   1   1   1.57580000000E-04
   3   3  11   8
   1   1   1  -3.62300000000E-04
   3   3  11   9
   1   1   1  -1.58200000000E-05
   3   3  11  10
   1   1   1   3.71880000000E-03
   3   3  11  11
   1   1   1   1.87350170000E-01
   3   3  11  12
   1   1   1   4.07800000000E-03
   3   3  12   1
   1   1   1  -8.93503000000E-03
   3   3  12   2
   1   1   1  -1.71048000000E-03
   3   3  12   3
   1   1   1  -7.87600000000E-05
   3   3  12   4
   1   1   1  -1.33179000000E-03
   3   3  12   5
   1   1   1  -8.42282000000E-03
   3   3  12   6
   1   1   1   3.85985000000E-02
   3   3  12   7
   1   1   1   3.71650000000E-03
   3   3  12   8
   1   1   1  -1.69400000000E-05
   3   3  12   9
   1   1   1  -3.61020000000E-04
   3   3  12  10
   1   1   1   1.57590000000E-04
   3   3  12  11
   1   1   1   4.07800000000E-03
   3   3  12  12
   1   1   1   1.87329890000E-01


==> anc/C6H6/cDFPT_pz.elph <==
 0 0 0  1.418035 -0.000003
 0 0 1 -0.764574 -0.696334
 0 0 2 -0.000012  0.000000
 0 0 3 -0.228387 -0.243000
 0 0 4  0.000035 -0.000009
 0 0 5 -0.666223  0.131477
 0 1 0 -0.764628  0.696274
 0 1 1  0.536738 -0.000008
 0 1 2 -0.000024  0.000009
 0 1 3  1.217598  0.094740
 0 1 4 -0.000026  0.000033
 0 1 5  0.797920 -1.077890
 0 2 0 -0.000008  0.000009
 0 2 1 -0.000025 -0.000008
 0 2 2  0.488314  0.000003
 0 2 3  0.000029  0.000009
 0 2 4  0.361766 -0.273414
 0 2 5 -0.000076  0.000028
 0 3 0 -0.228399  0.242989
 0 3 1  1.217593 -0.094812
 0 3 2  0.000026 -0.000015
 0 3 3 -2.269375 -0.000006
 0 3 4 -0.000010  0.000019
 0 3 5 -1.061000  1.694234
 0 4 0  0.000036  0.000008
 0 4 1 -0.000021 -0.000036
 0 4 2  0.361743  0.273445
 0 4 3 -0.000012 -0.000018
 0 4 4  0.413026  0.000002
 0 4 5 -0.000168 -0.000041
 0 5 0 -0.666226 -0.131463
 0 5 1  0.797910  1.077896
 0 5 2 -0.000076 -0.000028
 0 5 3 -1.061053 -1.694201
 0 5 4 -0.000169  0.000034
 0 5 5 -1.594305  0.000035
 1 0 0 -0.000074 -0.000014
 1 0 1 -0.000079 -0.000073
 1 0 2  2.419486  1.063332
 1 0 3 -0.000042 -0.000037
 1 0 4  2.536818 -0.602452
 1 0 5 -0.000398  0.000047
 1 1 0 -0.000080  0.000072
 1 1 1  0.000100 -0.000009
 1 1 2 -2.300950  0.774310
 1 1 3 -0.000000 -0.000003
 1 1 4 -2.110754  3.092174
 1 1 5  0.000247 -0.000317
 1 2 0  2.419485 -1.063333
 1 2 1 -2.300963 -0.774271
 1 2 2 -0.000244 -0.000017
 1 2 3  0.843305  0.358820
 1 2 4 -0.000112  0.000082
 1 2 5  0.475099 -0.331477
 1 3 0 -0.000035  0.000044
 1 3 1 -0.000001 -0.000003
 1 3 2  0.843305 -0.358820
 1 3 3 -0.000100 -0.000009
 1 3 4  1.070533 -1.864165
 1 3 5 -0.000080  0.000167
 1 4 0  2.536830  0.602398
 1 4 1 -2.110755 -3.092173
 1 4 2 -0.000109 -0.000085
 1 4 3  1.070507  1.864179
 1 4 4 -0.000032 -0.000015
 1 4 5  0.503392  0.019032
 1 5 0 -0.000399 -0.000043
 1 5 1  0.000253  0.000312
 1 5 2  0.475074  0.331513
 1 5 3 -0.000081 -0.000166
 1 5 4  0.503393 -0.019033
 1 5 5 -0.000152 -0.000003
 2 0 0  0.000382 -0.000431
 2 0 1 -0.000127  0.000005
 2 0 2 -0.000001  0.000000
 2 0 3  0.003007 -0.000086
 2 0 4  0.000021 -0.000070
 2 0 5  0.011916  0.006555
 2 1 0 -0.000007  0.000127
 2 1 1  0.001874 -0.002112
 2 1 2 -0.000011  0.000054
 2 1 3 -0.000915  0.000761
 2 1 4  0.000000 -0.000001
 2 1 5 -0.017810  0.004151
 2 2 0 -0.000000  0.000001
 2 2 1 -0.000041  0.000036
 2 2 2 -0.001130  0.001273
 2 2 3  0.000000 -0.000000
 2 2 4 -0.000156  0.001008
 2 2 5 -0.000431 -0.000143
 2 3 0 -0.000272 -0.002996
 2 3 1 -0.000787  0.000894
 2 3 2  0.000000 -0.000000
 2 3 3  0.001402 -0.001580
 2 3 4  0.000019  0.000034
 2 3 5  0.017077 -0.001306
 2 4 0  0.000050 -0.000053
 2 4 1  0.000001  0.000000
 2 4 2 -0.001012  0.000126
 2 4 3 -0.000039 -0.000000
 2 4 4 -0.000715  0.000805
 2 4 5 -0.000555 -0.000677
 2 5 0  0.012185 -0.007914
 2 5 1 -0.020906 -0.001859
 2 5 2 -0.000490  0.000227
 2 5 3  0.017229  0.001211
 2 5 4 -0.000555  0.000676
 2 5 5  0.013159 -0.000212
 3 0 0  0.746393  0.000006
 3 0 1  1.271296  1.157770
 3 0 2 -1.458800 -0.641126
 3 0 3 -1.288424 -1.370840
 3 0 4  1.248835 -0.296607
 3 0 5  0.371773 -0.073148
 3 1 0  1.271327 -1.157736
 3 1 1 -1.541116 -0.000016
 3 1 2 -0.993778  0.334448
 3 1 3  0.728984  0.056782
 3 1 4 -0.885799  1.297663
 3 1 5 -0.407097  0.549672
 3 2 0 -1.458801  0.641122
 3 2 1 -0.993798 -0.334387
 3 2 2  2.126463  0.000027
 3 2 3  2.267603  0.964850
 3 2 4 -1.257000  0.950105
 3 2 5 -0.360182  0.250866
 3 3 0 -1.288466  1.370800
 3 3 1  0.728990 -0.056705
 3 3 2  2.267604 -0.964846
 3 3 3  1.511730 -0.000010
 3 3 4  0.171480 -0.298566
 3 3 5 -0.141958  0.226329
 3 4 0  1.248855  0.296524
 3 4 1 -0.885801 -1.297662
 3 4 2 -1.257009 -0.950093
 3 4 3  0.171441  0.298588
 3 4 4 -2.373232  0.000020
 3 4 5 -1.021882 -0.039355
 3 5 0  0.371782  0.073107
 3 5 1 -0.407136 -0.549643
 3 5 2 -0.360221 -0.250809
 3 5 3 -0.141927 -0.226348
 3 5 4 -1.021881  0.039359
 3 5 5 -0.798875 -0.000019
 4 0 0  1.275622  0.000024
 4 0 1 -1.182904 -1.077222
 4 0 2 -0.108780 -0.047813
 4 0 3  0.892255  0.949290
 4 0 4 -0.376253  0.089348
 4 0 5  0.797227 -0.157317
 4 1 0 -1.182883  1.077245
 4 1 1  1.553101  0.000018
 4 1 2  0.581844 -0.195794
 4 1 3 -1.189386 -0.092566
 4 1 4  0.296632 -0.434549
 4 1 5 -0.325877  0.440241
 4 2 0 -0.108784  0.047804
 4 2 1  0.581844  0.195796
 4 2 2 -0.572692  0.000029
 4 2 3 -1.659715 -0.706191
 4 2 4 -0.232515  0.175736
 4 2 5 -1.083196  0.755303
 4 3 0  0.892245 -0.949299
 4 3 1 -1.189384  0.092595
 4 3 2 -1.659711  0.706200
 4 3 3 -1.095251  0.000017
 4 3 4 -0.772868  1.345851
 4 3 5 -0.550473  0.878739
 4 4 0 -0.376252 -0.089351
 4 4 1  0.296627  0.434552
 4 4 2 -0.232506 -0.175748
 4 4 3 -0.772869 -1.345851
 4 4 4 -0.426847  0.000025
 4 4 5 -1.533796 -0.058807
 4 5 0  0.797228  0.157311
 4 5 1 -0.325886 -0.440234
 4 5 2 -1.083197 -0.755299
 4 5 3 -0.550453 -0.878753
 4 5 4 -1.533796  0.058818
 4 5 5 -1.443881 -0.000013
 5 0 0  0.000210 -0.000201
 5 0 1 -0.000101  0.000004
 5 0 2 -0.000000  0.000000
 5 0 3  0.001507  0.000080
 5 0 4  0.000996 -0.001789
 5 0 5  0.009454  0.005219
 5 1 0 -0.000006  0.000101
 5 1 1  0.001024 -0.000980
 5 1 2 -0.000623  0.001408
 5 1 3 -0.000726  0.000606
 5 1 4 -0.000000 -0.000000
 5 1 5 -0.008938  0.002844
 5 2 0 -0.000000  0.000000
 5 2 1 -0.001347  0.000745
 5 2 2 -0.000616  0.000589
 5 2 3  0.000000 -0.000000
 5 2 4 -0.000123  0.000801
 5 2 5 -0.013272 -0.001279
 5 3 0 -0.000014 -0.001509
 5 3 1 -0.000624  0.000711
 5 3 2  0.000000 -0.000000
 5 3 3  0.000766 -0.000733
 5 3 4  0.000332  0.001041
 5 3 5 -0.007420  0.000735
 5 4 0  0.001694 -0.001150
 5 4 1  0.000000 -0.000000
 5 4 2 -0.000804  0.000101
 5 4 3 -0.001066 -0.000238
 5 4 4 -0.000389  0.000372
 5 4 5 -0.010878 -0.012268
 5 5 0  0.009667 -0.006300
 5 5 1 -0.010373 -0.001782
 5 5 2 -0.014679  0.003296
 5 5 3 -0.007299 -0.000810
 5 5 4 -0.010878  0.012268
 5 5 5 -0.016556 -0.000098
 6 0 0 -0.746287 -0.000007
 6 0 1  1.271226  1.157642
 6 0 2  1.458915  0.641171
 6 0 3  1.288475  1.370805
 6 0 4  1.248623 -0.296470
 6 0 5  0.370303 -0.073299
 6 1 0  1.271192 -1.157678
 6 1 1  1.541411 -0.000032
 6 1 2 -0.993322  0.334228
 6 1 3  0.729305  0.056727
 6 1 4  0.885889 -1.297790
 6 1 5  0.406796 -0.549698
 6 2 0  1.458912 -0.641177
 6 2 1 -0.993302 -0.334287
 6 2 2 -2.126553  0.000017
 6 2 3 -2.267526 -0.964812
 6 2 4 -1.256822  0.949951
 6 2 5 -0.358303  0.250123
 6 3 0  1.288428 -1.370849
 6 3 1  0.729298 -0.056810
 6 3 2 -2.267524  0.964817
 6 3 3 -1.511631 -0.000024
 6 3 4  0.171502 -0.298693
 6 3 5 -0.141001  0.225374
 6 4 0  1.248604  0.296552
 6 4 1  0.885886  1.297792
 6 4 2 -1.256812 -0.949963
 6 4 3  0.171540  0.298671
 6 4 4  2.373319  0.000010
 6 4 5  1.021437  0.038993
 6 5 0  0.370294  0.073343
 6 5 1  0.406751  0.549730
 6 5 2 -0.358263 -0.250178
 6 5 3 -0.141035 -0.225353
 6 5 4  1.021437 -0.038988
 6 5 5  0.797841  0.000011
 7 0 0  1.275298 -0.000016
 7 0 1  1.182888  1.077253
 7 0 2 -0.108605 -0.047724
 7 0 3  0.892181  0.949216
 7 0 4  0.376400 -0.089373
 7 0 5 -0.796052  0.157006
 7 1 0  1.182913 -1.077226
 7 1 1  1.552817 -0.000017
 7 1 2 -0.581775  0.195763
 7 1 3  1.189449  0.092596
 7 1 4  0.296595 -0.434505
 7 1 5 -0.325449  0.439428
 7 2 0 -0.108601  0.047735
 7 2 1 -0.581769 -0.195779
 7 2 2 -0.573036 -0.000013
 7 2 3 -1.659651 -0.706174
 7 2 4  0.232462 -0.175724
 7 2 5  1.082244 -0.754554
 7 3 0  0.892176 -0.949220
 7 3 1  1.189451 -0.092576
 7 3 2 -1.659655  0.706165
 7 3 3 -1.095602 -0.000016
 7 3 4  0.772823 -1.345784
 7 3 5  0.550376 -0.878647
 7 4 0  0.376395  0.089395
 7 4 1  0.296599  0.434502
 7 4 2  0.232480  0.175700
 7 4 3  0.772834  1.345778
 7 4 4 -0.427068 -0.000012
 7 4 5 -1.532825 -0.058868
 7 5 0 -0.796053 -0.157002
 7 5 1 -0.325454 -0.439423
 7 5 2  1.082254  0.754538
 7 5 3  0.550399  0.878633
 7 5 4 -1.532825  0.058857
 7 5 5 -1.442939 -0.000012
 8 0 0 -0.000144  0.000000
 8 0 1 -0.000034 -0.000038
 8 0 2  0.000000 -0.000000
 8 0 3 -0.000518 -0.000551
 8 0 4  0.000894  0.000027
 8 0 5  0.005639 -0.001617
 8 1 0 -0.000041  0.000031
 8 1 1 -0.000709  0.000000
 8 1 2 -0.000672  0.000041
 8 1 3 -0.000474 -0.000084
 8 1 4 -0.000000  0.000000
 8 1 5  0.003140 -0.004242
 8 2 0 -0.000000 -0.000000
 8 2 1 -0.000560 -0.000374
 8 2 2  0.000429  0.000000
 8 2 3 -0.000000  0.000000
 8 2 4 -0.000351  0.000215
 8 2 5 -0.004442  0.004725
 8 3 0 -0.000518  0.000551
 8 3 1 -0.000481 -0.000010
 8 3 2 -0.000000  0.000000
 8 3 3 -0.000530  0.000000
 8 3 4 -0.000337  0.000337
 8 3 5  0.000006  0.002945
 8 4 0  0.000786  0.000427
 8 4 1 -0.000000  0.000000
 8 4 2 -0.000303 -0.000280
 8 4 3 -0.000121 -0.000461
 8 4 4  0.000271  0.000000
 8 4 5  0.006886 -0.000915
 8 5 0  0.005623  0.001694
 8 5 1  0.003140  0.004243
 8 5 2 -0.004225 -0.005037
 8 5 3 -0.000003 -0.002939
 8 5 4  0.006886  0.000915
 8 5 5  0.009307  0.000000
 9 0 0 -1.418033  0.000029
 9 0 1 -0.764613 -0.696253
 9 0 2 -0.000031 -0.000007
 9 0 3  0.228422  0.243068
 9 0 4 -0.000025  0.000007
 9 0 5 -0.666544  0.131663
 9 1 0 -0.764551  0.696320
 9 1 1 -0.536679  0.000050
 9 1 2  0.000016 -0.000006
 9 1 3  1.217642  0.094833
 9 1 4 -0.000018  0.000020
 9 1 5 -0.798180  1.078314
 9 2 0 -0.000026  0.000018
 9 2 1  0.000017  0.000005
 9 2 2 -0.488366  0.000006
 9 2 3  0.000041  0.000013
 9 2 4  0.361759 -0.273446
 9 2 5  0.000041 -0.000000
 9 3 0  0.228464 -0.243029
 9 3 1  1.217650 -0.094728
 9 3 2  0.000038 -0.000021
 9 3 3  2.269419  0.000041
 9 3 4  0.000007 -0.000014
 9 3 5 -1.061509  1.694481
 9 4 0 -0.000025 -0.000005
 9 4 1 -0.000011 -0.000024
 9 4 2  0.361771  0.273430
 9 4 3  0.000009  0.000013
 9 4 4 -0.413061  0.000011
 9 4 5 -0.000112 -0.000043
 9 5 0 -0.666536 -0.131701
 9 5 1 -0.798139 -1.078342
 9 5 2  0.000041 -0.000001
 9 5 3 -1.061448 -1.694518
 9 5 4 -0.000112  0.000034
 9 5 5  1.594929 -0.000020
10 0 0  0.000064  0.000014
10 0 1 -0.000087 -0.000079
10 0 2  2.419486  1.063334
10 0 3  0.000007  0.000002
10 0 4 -2.536820  0.602386
10 0 5 -0.000173  0.000008
10 1 0 -0.000087  0.000080
10 1 1 -0.000147  0.000011
10 1 2  2.300957 -0.774261
10 1 3 -0.000022 -0.000004
10 1 4 -2.110756  3.092174
10 1 5 -0.000035  0.000044
10 2 0  2.419486 -1.063333
10 2 1  2.300939  0.774314
10 2 2  0.000272  0.000016
10 2 3  0.843304  0.358820
10 2 4 -0.000117  0.000085
10 2 5 -0.475386  0.331227
10 3 0  0.000002 -0.000007
10 3 1 -0.000022 -0.000001
10 3 2  0.843304 -0.358819
10 3 3  0.000065  0.000010
10 3 4 -1.070506  1.864188
10 3 5  0.000045 -0.000008
10 4 0 -2.536803 -0.602458
10 4 1 -2.110755 -3.092175
10 4 2 -0.000114 -0.000089
10 4 3 -1.070540 -1.864168
10 4 4  0.000049  0.000015
10 4 5  0.503519  0.019647
10 5 0 -0.000174 -0.000004
10 5 1 -0.000040 -0.000041
10 5 2 -0.475421 -0.331177
10 5 3  0.000045  0.000008
10 5 4  0.503519 -0.019646
10 5 5 -0.000074  0.000003
11 0 0 -0.000176 -0.000285
11 0 1 -0.000003 -0.000072
11 0 2 -0.000000 -0.000000
11 0 3  0.000453 -0.001695
11 0 4 -0.000010 -0.000056
11 0 5  0.004759 -0.006059
11 1 0 -0.000072 -0.000003
11 1 1 -0.000867 -0.001399
11 1 2  0.000011  0.000041
11 1 3 -0.000441 -0.000513
11 1 4  0.000000  0.000000
11 1 5 -0.002469 -0.009854
11 2 0 -0.000000 -0.000000
11 2 1 -0.000016  0.000039
11 2 2  0.000524  0.000844
11 2 3  0.000000  0.000000
11 2 4 -0.000574 -0.000078
11 2 5 -0.000206 -0.000252
11 3 0 -0.001720 -0.000347
11 3 1 -0.000515 -0.000438
11 3 2  0.000000 -0.000000
11 3 3 -0.000649 -0.001047
11 3 4  0.000025  0.000017
11 3 5 -0.007232 -0.008243
11 4 0  0.000016 -0.000054
11 4 1  0.000000  0.000000
11 4 2 -0.000081 -0.000573
11 4 3 -0.000027  0.000013
11 4 4  0.000331  0.000533
11 4 5 -0.000239  0.000491
11 5 0  0.004605  0.006840
11 5 1 -0.004521  0.011373
11 5 2 -0.000259  0.000327
11 5 3 -0.007319  0.008298
11 5 4 -0.000239 -0.000490
11 5 5 -0.003341 -0.000140
12 0 0 -0.746384 -0.000028
12 0 1  1.271325  1.157734
12 0 2 -1.458790 -0.641124
12 0 3  1.288467  1.370811
12 0 4 -1.248801  0.296572
12 0 5  0.371480 -0.073278
12 1 0  1.271294 -1.157768
12 1 1  1.541131 -0.000043
12 1 2  0.993755 -0.334419
12 1 3  0.729001  0.056727
12 1 4 -0.885801  1.297670
12 1 5  0.406868 -0.549751
12 2 0 -1.458793  0.641117
12 2 1  0.993762  0.334397
12 2 2 -2.126462 -0.000010
12 2 3  2.267597  0.964847
12 2 4 -1.256983  0.950099
12 2 5  0.359827 -0.250807
12 3 0  1.288435 -1.370841
12 3 1  0.728998 -0.056763
12 3 2  2.267599 -0.964843
12 3 3 -1.511719 -0.000036
12 3 4 -0.171479  0.298592
12 3 5 -0.141824  0.226139
12 4 0 -1.248808 -0.296541
12 4 1 -0.885806 -1.297667
12 4 2 -1.256999 -0.950078
12 4 3 -0.171465 -0.298600
12 4 4  2.373233 -0.000013
12 4 5 -1.021793 -0.039104
12 5 0  0.371479  0.073282
12 5 1  0.406837  0.549774
12 5 2  0.359841  0.250786
12 5 3 -0.141854 -0.226121
12 5 4 -1.021793  0.039108
12 5 5  0.798650  0.000007
13 0 0 -1.275600 -0.000045
13 0 1 -1.182870 -1.077237
13 0 2 -0.108772 -0.047813
13 0 3 -0.892246 -0.949241
13 0 4  0.376309 -0.089344
13 0 5  0.796833 -0.157079
13 1 0 -1.182896  1.077209
13 1 1 -1.553050 -0.000018
13 1 2 -0.581886  0.195795
13 1 3 -1.189353 -0.092581
13 1 4  0.296633 -0.434544
13 1 5  0.325870 -0.439863
13 2 0 -0.108779  0.047798
13 2 1 -0.581877 -0.195821
13 2 2  0.572682 -0.000069
13 2 3 -1.659718 -0.706193
13 2 4 -0.232487  0.175752
13 2 5  1.082893 -0.754980
13 3 0 -0.892197  0.949288
13 3 1 -1.189353  0.092575
13 3 2 -1.659715  0.706201
13 3 3  1.095290 -0.000023
13 3 4  0.772846 -1.345831
13 3 5 -0.550304  0.878724
13 4 0  0.376300  0.089380
13 4 1  0.296623  0.434551
13 4 2 -0.232514 -0.175716
13 4 3  0.772862  1.345822
13 4 4  0.426841 -0.000059
13 4 5 -1.533452 -0.058921
13 5 0  0.796837  0.157062
13 5 1  0.325914  0.439830
13 5 2  1.082910  0.754955
13 5 3 -0.550328 -0.878710
13 5 4 -1.533451  0.058929
13 5 5  1.443476  0.000000
14 0 0 -0.000104 -0.000121
14 0 1  0.000005 -0.000055
14 0 2 -0.000000 -0.000000
14 0 3  0.000086 -0.000826
14 0 4 -0.000768 -0.000889
14 0 5  0.002937 -0.004992
14 1 0 -0.000055 -0.000010
14 1 1 -0.000509 -0.000591
14 1 2  0.000636  0.000613
14 1 3 -0.000282 -0.000434
14 1 4  0.000000 -0.000000
14 1 5 -0.000404 -0.005011
14 2 0 -0.000000 -0.000000
14 2 1  0.000136  0.000873
14 2 2  0.000307  0.000355
14 2 3  0.000000  0.000000
14 2 4 -0.000428 -0.000118
14 2 5 -0.000146 -0.007168
14 3 0 -0.000829 -0.000035
14 3 1 -0.000346 -0.000386
14 3 2  0.000000 -0.000000
14 3 3 -0.000381 -0.000442
14 3 4  0.000626  0.000027
14 3 5  0.003094  0.003508
14 4 0 -0.000286 -0.001139
14 4 1 -0.000000  0.000000
14 4 2 -0.000003 -0.000443
14 4 3 -0.000338  0.000527
14 4 4  0.000194  0.000224
14 4 5 -0.005420  0.007520
14 5 0  0.002804  0.005666
14 5 1 -0.001268  0.005651
14 5 2 -0.001117  0.008560
14 5 3  0.003018 -0.003460
14 5 4 -0.005420 -0.007520
14 5 5  0.007027 -0.000059
15 0 0  0.746303 -0.000014
15 0 1  1.271206  1.157684
15 0 2  1.458905  0.641166
15 0 3 -1.288405 -1.370805
15 0 4 -1.248693  0.296519
15 0 5  0.370797 -0.073191
15 1 0  1.271233 -1.157655
15 1 1 -1.541360 -0.000029
15 1 2  0.993371 -0.334269
15 1 3  0.729275  0.056783
15 1 4  0.885895 -1.297797
15 1 5 -0.407192  0.549837
15 2 0  1.458902 -0.641172
15 2 1  0.993366  0.334284
15 2 2  2.126532  0.000000
15 2 3 -2.267519 -0.964810
15 2 4 -1.256860  0.949976
15 2 5  0.358864 -0.250298
15 3 0 -1.288433  1.370779
15 3 1  0.729278 -0.056749
15 3 2 -2.267517  0.964813
15 3 3  1.511670 -0.000024
15 3 4 -0.171496  0.298648
15 3 5 -0.141138  0.225522
15 4 0 -1.248688 -0.296540
15 4 1  0.885891  1.297800
15 4 2 -1.256847 -0.949994
15 4 3 -0.171505 -0.298643
15 4 4 -2.373332 -0.000003
15 4 5  1.021891  0.039271
15 5 0  0.370799  0.073185
15 5 1 -0.407219 -0.549816
15 5 2  0.358854  0.250312
15 5 3 -0.141112 -0.225539
15 5 4  1.021891 -0.039268
15 5 5 -0.798411 -0.000023
16 0 0 -1.275317  0.000037
16 0 1  1.182890  1.077212
16 0 2 -0.108597 -0.047718
16 0 3 -0.892182 -0.949251
16 0 4 -0.376325  0.089368
16 0 5 -0.796404  0.157213
16 1 0  1.182872 -1.077232
16 1 1 -1.552854  0.000021
16 1 2  0.581719 -0.195754
16 1 3  1.189468  0.092579
16 1 4  0.296587 -0.434499
16 1 5  0.325410 -0.439713
16 2 0 -0.108590  0.047732
16 2 1  0.581719  0.195752
16 2 2  0.573039  0.000052
16 2 3 -1.659658 -0.706176
16 2 4  0.232521 -0.175736
16 2 5 -1.082613  0.754902
16 3 0 -0.892211  0.949224
16 3 1  1.189466 -0.092595
16 3 2 -1.659661  0.706169
16 3 3  1.095574  0.000023
16 3 4 -0.772848  1.345815
16 3 5  0.550678 -0.878888
16 4 0 -0.376326 -0.089366
16 4 1  0.296597  0.434492
16 4 2  0.232508  0.175753
16 4 3 -0.772848 -1.345815
16 4 4  0.427068  0.000045
16 4 5 -1.533245 -0.058776
16 5 0 -0.796403 -0.157215
16 5 1  0.325384  0.439731
16 5 2 -1.082611 -0.754903
16 5 3  0.550660  0.878900
16 5 4 -1.533247  0.058768
16 5 5  1.443688  0.000025
17 0 0  0.000168 -0.000081
17 0 1 -0.000067 -0.000017
17 0 2 -0.000000  0.000000
17 0 3  0.000915  0.000355
17 0 4 -0.000949  0.000951
17 0 5  0.007518  0.001789
17 1 0 -0.000023  0.000066
17 1 1  0.000830 -0.000398
17 1 2  0.000645 -0.000778
17 1 3 -0.000598  0.000259
17 1 4  0.000000 -0.000000
17 1 5 -0.005470  0.003639
17 2 0 -0.000000  0.000000
17 2 1  0.000984 -0.000229
17 2 2 -0.000502  0.000240
17 2 3  0.000000  0.000000
17 2 4 -0.000236  0.000506
17 2 5  0.009199 -0.001489
17 3 0  0.000298 -0.000936
17 3 1 -0.000551  0.000349
17 3 2  0.000000 -0.000000
17 3 3  0.000621 -0.000297
17 3 4 -0.000023 -0.000717
17 3 5 -0.004602  0.001742
17 4 0 -0.001275  0.000423
17 4 1  0.000000  0.000000
17 4 2 -0.000551 -0.000089
17 4 3  0.000630  0.000341
17 4 4 -0.000318  0.000152
17 4 5  0.008720  0.005536
17 5 0  0.007617 -0.002289
17 5 1 -0.006053 -0.003207
17 5 2  0.009857  0.000546
17 5 3 -0.004546 -0.001777
17 5 4  0.008720 -0.005536
17 5 5 -0.013171 -0.000040
18 0 0 -0.121789  0.000000
18 0 1 -0.045665 -0.041583
18 0 2 -0.000004 -0.000002
18 0 3  0.051615  0.054916
18 0 4 -0.000004  0.000002
18 0 5  0.030557 -0.006030
18 1 0 -0.045662  0.041586
18 1 1 -0.044927  0.000001
18 1 2  0.000007 -0.000003
18 1 3 -0.106571 -0.008293
18 1 4 -0.000000  0.000000
18 1 5 -0.044486  0.060099
18 2 0 -0.000004  0.000002
18 2 1  0.000008  0.000002
18 2 2 -0.148120 -0.000000
18 2 3 -0.000003 -0.000001
18 2 4  0.025992 -0.019647
18 2 5  0.000022 -0.000009
18 3 0  0.051617 -0.054915
18 3 1 -0.106571  0.008297
18 3 2 -0.000003  0.000002
18 3 3 -0.003816  0.000001
18 3 4  0.000001 -0.000002
18 3 5  0.054894 -0.087652
18 4 0 -0.000005 -0.000000
18 4 1 -0.000000 -0.000000
18 4 2  0.025993  0.019645
18 4 3  0.000002  0.000002
18 4 4 -0.111805 -0.000000
18 4 5  0.000018  0.000004
18 5 0  0.030558  0.006029
18 5 1 -0.044484 -0.060100
18 5 2  0.000023  0.000008
18 5 3  0.054897  0.087650
18 5 4  0.000018 -0.000004
18 5 5 -0.031859 -0.000002
19 0 0 -0.000001 -0.000001
19 0 1  0.000004  0.000004
19 0 2 -0.112637 -0.049503
19 0 3  0.000006  0.000003
19 0 4  0.026284 -0.006242
19 0 5  0.000042  0.000002
19 1 0  0.000004 -0.000003
19 1 1  0.000006 -0.000002
19 1 2 -0.019259  0.006481
19 1 3 -0.000009  0.000000
19 1 4  0.017864 -0.026170
19 1 5 -0.000033  0.000028
19 2 0 -0.112637  0.049502
19 2 1 -0.019259 -0.006481
19 2 2 -0.000007  0.000000
19 2 3  0.118380  0.050370
19 2 4 -0.000001  0.000002
19 2 5  0.016235 -0.011322
19 3 0  0.000003 -0.000006
19 3 1 -0.000009  0.000002
19 3 2  0.118380 -0.050370
19 3 3  0.000002 -0.000002
19 3 4  0.033831 -0.058912
19 3 5  0.000018 -0.000011
19 4 0  0.026284  0.006241
19 4 1  0.017864  0.026170
19 4 2 -0.000002 -0.000000
19 4 3  0.033830  0.058912
19 4 4 -0.000004  0.000000
19 4 5  0.133428  0.005112
19 5 0  0.000042 -0.000003
19 5 1 -0.000035 -0.000026
19 5 2  0.016235  0.011322
19 5 3  0.000018  0.000011
19 5 4  0.133428 -0.005112
19 5 5 -0.000016 -0.000000
20 0 0  0.000040  0.000005
20 0 1 -0.000004 -0.000005
20 0 2 -0.000000 -0.000000
20 0 3  0.000123  0.000168
20 0 4  0.000016 -0.000008
20 0 5  0.000675 -0.000254
20 1 0 -0.000005  0.000003
20 1 1  0.000194  0.000024
20 1 2 -0.000011  0.000007
20 1 3 -0.000057 -0.000016
20 1 4  0.000000 -0.000000
20 1 5 -0.000750  0.001238
20 2 0 -0.000000  0.000000
20 2 1 -0.000013 -0.000001
20 2 2 -0.000117 -0.000014
20 2 3  0.000000  0.000000
20 2 4 -0.000046  0.000022
20 2 5 -0.000117  0.000056
20 3 0  0.000160 -0.000133
20 3 1 -0.000059 -0.000007
20 3 2  0.000000 -0.000000
20 3 3  0.000145  0.000018
20 3 4 -0.000003  0.000009
20 3 5  0.001026 -0.001819
20 4 0  0.000018  0.000000
20 4 1  0.000000  0.000000
20 4 2 -0.000034 -0.000038
20 4 3 -0.000006 -0.000007
20 4 4 -0.000074 -0.000009
20 4 5 -0.000207 -0.000021
20 5 0  0.000672  0.000273
20 5 1 -0.000716 -0.001263
20 5 2 -0.000120 -0.000051
20 5 3  0.001024  0.001820
20 5 4 -0.000207  0.000021
20 5 5  0.003768  0.000002
21 0 0 -0.061439 -0.000001
21 0 1 -0.079733 -0.072611
21 0 2  0.024903  0.010945
21 0 3 -0.026612 -0.028313
21 0 4 -0.020074  0.004766
21 0 5 -0.011118  0.002198
21 1 0 -0.079733  0.072611
21 1 1 -0.076718 -0.000000
21 1 2  0.012614 -0.004244
21 1 3 -0.059185 -0.004607
21 1 4 -0.026498  0.038819
21 1 5  0.000320 -0.000431
21 2 0  0.024903 -0.010945
21 2 1  0.012613  0.004245
21 2 2 -0.020837 -0.000001
21 2 3  0.033997  0.014465
21 2 4  0.076574 -0.057877
21 2 5  0.033420 -0.023308
21 3 0 -0.026612  0.028314
21 3 1 -0.059185  0.004607
21 3 2  0.033997 -0.014466
21 3 3  0.008265 -0.000000
21 3 4  0.026223 -0.045663
21 3 5  0.070350 -0.112302
21 4 0 -0.020073 -0.004768
21 4 1 -0.026498 -0.038819
21 4 2  0.076573  0.057878
21 4 3  0.026222  0.045663
21 4 4 -0.066932 -0.000001
21 4 5 -0.023891 -0.000934
21 5 0 -0.011118 -0.002199
21 5 1  0.000321  0.000430
21 5 2  0.033419  0.023309
21 5 3  0.070350  0.112302
21 5 4 -0.023891  0.000934
21 5 5 -0.035973 -0.000000
22 0 0 -0.108663 -0.000001
22 0 1  0.020080  0.018284
22 0 2 -0.070644 -0.031047
22 0 3 -0.015196 -0.016168
22 0 4 -0.061222  0.014539
22 0 5 -0.031868  0.006294
22 1 0  0.020078 -0.018287
22 1 1 -0.101195 -0.000001
22 1 2  0.041233 -0.013875
22 1 3  0.037526  0.002920
22 1 4  0.054517 -0.079865
22 1 5  0.030091 -0.040651
22 2 0 -0.070644  0.031047
22 2 1  0.041233  0.013875
22 2 2 -0.072201 -0.000001
22 2 3  0.044330  0.018862
22 2 4  0.022134 -0.016728
22 2 5  0.042675 -0.029757
22 3 0 -0.015196  0.016168
22 3 1  0.037525 -0.002922
22 3 2  0.044330 -0.018862
22 3 3 -0.106387 -0.000001
22 3 4  0.011633 -0.020258
22 3 5 -0.013513  0.021569
22 4 0 -0.061222 -0.014538
22 4 1  0.054517  0.079865
22 4 2  0.022133  0.016730
22 4 3  0.011633  0.020258
22 4 4  0.000561 -0.000001
22 4 5  0.108174  0.004143
22 5 0 -0.031868 -0.006294
22 5 1  0.030091  0.040651
22 5 2  0.042675  0.029756
22 5 3 -0.013515 -0.021568
22 5 4  0.108174 -0.004144
22 5 5 -0.061347  0.000001
23 0 0  0.000017  0.000007
23 0 1 -0.000003 -0.000005
23 0 2 -0.000000 -0.000000
23 0 3  0.000035  0.000087
23 0 4  0.000159  0.000025
23 0 5  0.000641 -0.000294
23 1 0 -0.000006  0.000003
23 1 1  0.000082  0.000032
23 1 2 -0.000121 -0.000008
23 1 3 -0.000055 -0.000020
23 1 4  0.000000 -0.000000
23 1 5 -0.000219  0.000595
23 2 0 -0.000000 -0.000000
23 2 1 -0.000092 -0.000080
23 2 2 -0.000049 -0.000019
23 2 3 -0.000000 -0.000000
23 2 4 -0.000046  0.000018
23 2 5 -0.000699  0.000915
23 3 0  0.000084 -0.000040
23 3 1 -0.000057 -0.000011
23 3 2 -0.000000  0.000000
23 3 3  0.000061  0.000024
23 3 4 -0.000068  0.000053
23 3 5 -0.000066  0.000970
23 4 0  0.000131  0.000094
23 4 1  0.000000  0.000000
23 4 2 -0.000030 -0.000040
23 4 3 -0.000011 -0.000085
23 4 4 -0.000031 -0.000012
23 4 5 -0.001304  0.000819
23 5 0  0.000636  0.000320
23 5 1 -0.000173 -0.000629
23 5 2 -0.000642 -0.000997
23 5 3 -0.000069 -0.000968
23 5 4 -0.001304 -0.000819
23 5 5 -0.002707  0.000003
24 0 0  0.061431 -0.000001
24 0 1 -0.079732 -0.072610
24 0 2 -0.024911 -0.010948
24 0 3  0.026615  0.028318
24 0 4 -0.020066  0.004765
24 0 5 -0.011082  0.002186
24 1 0 -0.079732  0.072610
24 1 1  0.076712  0.000000
24 1 2  0.012613 -0.004245
24 1 3 -0.059185 -0.004607
24 1 4  0.026493 -0.038811
24 1 5 -0.000336  0.000460
24 2 0 -0.024911  0.010948
24 2 1  0.012613  0.004244
24 2 2  0.020827 -0.000001
24 2 3 -0.034003 -0.014468
24 2 4  0.076575 -0.057878
24 2 5  0.033380 -0.023274
24 3 0  0.026617 -0.028317
24 3 1 -0.059185  0.004607
24 3 2 -0.034003  0.014468
24 3 3 -0.008269 -0.000000
24 3 4  0.026220 -0.045660
24 3 5  0.070312 -0.112252
24 4 0 -0.020067 -0.004765
24 4 1  0.026493  0.038811
24 4 2  0.076575  0.057878
24 4 3  0.026221  0.045660
24 4 4  0.066923 -0.000001
24 4 5  0.023819  0.000903
24 5 0 -0.011082 -0.002186
24 5 1 -0.000335 -0.000461
24 5 2  0.033380  0.023273
24 5 3  0.070312  0.112252
24 5 4  0.023819 -0.000903
24 5 5  0.035749 -0.000000
25 0 0 -0.108651  0.000000
25 0 1 -0.020074 -0.018283
25 0 2 -0.070648 -0.031049
25 0 3 -0.015196 -0.016167
25 0 4  0.061219 -0.014538
25 0 5  0.031856 -0.006279
25 1 0 -0.020076  0.018280
25 1 1 -0.101175  0.000001
25 1 2 -0.041234  0.013875
25 1 3 -0.037530 -0.002922
25 1 4  0.054519 -0.079868
25 1 5  0.030093 -0.040636
25 2 0 -0.070648  0.031049
25 2 1 -0.041234 -0.013876
25 2 2 -0.072197 -0.000000
25 2 3  0.044329  0.018862
25 2 4 -0.022125  0.016724
25 2 5 -0.042649  0.029740
25 3 0 -0.015196  0.016168
25 3 1 -0.037530  0.002920
25 3 2  0.044329 -0.018861
25 3 3 -0.106376  0.000001
25 3 4 -0.011633  0.020257
25 3 5  0.013490 -0.021528
25 4 0  0.061219  0.014538
25 4 1  0.054519  0.079868
25 4 2 -0.022126 -0.016722
25 4 3 -0.011632 -0.020257
25 4 4  0.000571  0.000000
25 4 5  0.108184  0.004151
25 5 0  0.031856  0.006279
25 5 1  0.030094  0.040636
25 5 2 -0.042649 -0.029740
25 5 3  0.013488  0.021529
25 5 4  0.108184 -0.004151
25 5 5 -0.061149  0.000001
26 0 0 -0.000020  0.000009
26 0 1 -0.000009 -0.000003
26 0 2 -0.000000 -0.000000
26 0 3 -0.000106 -0.000044
26 0 4  0.000191 -0.000167
26 0 5  0.001023  0.000180
26 1 0 -0.000004  0.000009
26 1 1 -0.000098  0.000044
26 1 2 -0.000132  0.000139
26 1 3 -0.000082  0.000029
26 1 4  0.000000 -0.000000
26 1 5  0.000634 -0.000440
26 2 0 -0.000000  0.000000
26 2 1 -0.000189  0.000031
26 2 2  0.000059 -0.000027
26 2 3  0.000000  0.000000
26 2 4 -0.000036  0.000065
26 2 5 -0.001743  0.000387
26 3 0 -0.000038  0.000109
26 3 1 -0.000076  0.000042
26 3 2  0.000000 -0.000000
26 3 3 -0.000073  0.000033
26 3 4 -0.000005  0.000136
26 3 5 -0.001486  0.000721
26 4 0  0.000246 -0.000064
26 4 1  0.000000  0.000000
26 4 2 -0.000073 -0.000017
26 4 3 -0.000115 -0.000072
26 4 4  0.000038 -0.000017
26 4 5  0.001665  0.001136
26 5 0  0.001035 -0.000238
26 5 1  0.000698  0.000392
26 5 2 -0.001853 -0.000228
26 5 3 -0.001479 -0.000725
26 5 4  0.001665 -0.001136
26 5 5  0.003823  0.000004
27 0 0  0.121789 -0.000001
27 0 1 -0.045663 -0.041587
27 0 2 -0.000003 -0.000002
27 0 3 -0.051618 -0.054917
27 0 4  0.000004 -0.000002
27 0 5  0.030572 -0.006033
27 1 0 -0.045666  0.041584
27 1 1  0.044925 -0.000000
27 1 2 -0.000007  0.000003
27 1 3 -0.106573 -0.008298
27 1 4 -0.000001  0.000001
27 1 5  0.044507 -0.060106
27 2 0 -0.000003  0.000001
27 2 1 -0.000008 -0.000002
27 2 2  0.148122 -0.000002
27 2 3 -0.000004 -0.000002
27 2 4  0.025993 -0.019645
27 2 5 -0.000022  0.000009
27 3 0 -0.051617  0.054918
27 3 1 -0.106574  0.008293
27 3 2 -0.000004  0.000002
27 3 3  0.003815 -0.000000
27 3 4 -0.000001  0.000002
27 3 5  0.054925 -0.087642
27 4 0  0.000004  0.000000
27 4 1 -0.000001 -0.000001
27 4 2  0.025992  0.019647
27 4 3 -0.000002 -0.000002
27 4 4  0.111806 -0.000001
27 4 5  0.000010  0.000005
27 5 0  0.030572  0.006034
27 5 1  0.044509  0.060105
27 5 2 -0.000022 -0.000008
27 5 3  0.054921  0.087644
27 5 4  0.000010 -0.000004
27 5 5  0.031896  0.000001
28 0 0  0.000001  0.000001
28 0 1  0.000004  0.000003
28 0 2 -0.112637 -0.049502
28 0 3 -0.000005 -0.000002
28 0 4 -0.026282  0.006242
28 0 5  0.000038  0.000003
28 1 0  0.000004 -0.000003
28 1 1 -0.000004  0.000002
28 1 2  0.019258 -0.006481
28 1 3 -0.000009  0.000000
28 1 4  0.017864 -0.026170
28 1 5  0.000027 -0.000018
28 2 0 -0.112637  0.049503
28 2 1  0.019258  0.006480
28 2 2  0.000006 -0.000001
28 2 3  0.118380  0.050370
28 2 4 -0.000000  0.000001
28 2 5 -0.016244  0.011331
28 3 0 -0.000002  0.000005
28 3 1 -0.000009  0.000002
28 3 2  0.118380 -0.050370
28 3 3 -0.000001  0.000002
28 3 4 -0.033831  0.058912
28 3 5  0.000016 -0.000007
28 4 0 -0.026282 -0.006241
28 4 1  0.017864  0.026170
28 4 2 -0.000001  0.000000
28 4 3 -0.033831 -0.058913
28 4 4  0.000003 -0.000000
28 4 5  0.133448  0.005111
28 5 0  0.000038 -0.000005
28 5 1  0.000030  0.000016
28 5 2 -0.016244 -0.011332
28 5 3  0.000016  0.000007
28 5 4  0.133448 -0.005111
28 5 5  0.000021  0.000000
29 0 0 -0.000050  0.000032
29 0 1 -0.000010 -0.000001
29 0 2 -0.000000  0.000000
29 0 3 -0.000300 -0.000075
29 0 4 -0.000017  0.000007
29 0 5  0.001017  0.000356
29 1 0 -0.000002  0.000010
29 1 1 -0.000244  0.000157
29 1 2  0.000012 -0.000006
29 1 3 -0.000080  0.000046
29 1 4  0.000000 -0.000000
29 1 5  0.001786 -0.000932
29 2 0 -0.000000  0.000000
29 2 1  0.000013  0.000002
29 2 2  0.000147 -0.000095
29 2 3  0.000000 -0.000000
29 2 4 -0.000025  0.000075
29 2 5  0.000117 -0.000061
29 3 0 -0.000056  0.000304
29 3 1 -0.000072  0.000058
29 3 2  0.000000 -0.000000
29 3 3 -0.000182  0.000117
29 3 4  0.000003 -0.000009
29 3 5  0.002611 -0.001334
29 4 0 -0.000018 -0.000001
29 4 1  0.000000 -0.000000
29 4 2 -0.000079 -0.000004
29 4 3  0.000006  0.000007
29 4 4  0.000093 -0.000060
29 4 5 -0.000224 -0.000078
29 5 0  0.001034 -0.000441
29 5 1  0.002016  0.000762
29 5 2  0.000120  0.000058
29 5 3  0.002621  0.001328
29 5 4 -0.000224  0.000078
29 5 5 -0.004582  0.000016
30 0 0  0.061439  0.000002
30 0 1 -0.079734 -0.072612
30 0 2  0.024903  0.010945
30 0 3  0.026610  0.028315
30 0 4  0.020073 -0.004766
30 0 5 -0.011113  0.002193
30 1 0 -0.079734  0.072612
30 1 1  0.076718  0.000003
30 1 2 -0.012613  0.004244
30 1 3 -0.059186 -0.004607
30 1 4 -0.026498  0.038819
30 1 5 -0.000310  0.000439
30 2 0  0.024903 -0.010944
30 2 1 -0.012613 -0.004245
30 2 2  0.020837 -0.000000
30 2 3  0.033997  0.014465
30 2 4  0.076574 -0.057878
30 2 5 -0.033416  0.023303
30 3 0  0.026614 -0.028312
30 3 1 -0.059186  0.004607
30 3 2  0.033997 -0.014466
30 3 3 -0.008265  0.000003
30 3 4 -0.026223  0.045663
30 3 5  0.070336 -0.112289
30 4 0  0.020073  0.004767
30 4 1 -0.026498 -0.038819
30 4 2  0.076574  0.057878
30 4 3 -0.026222 -0.045663
30 4 4  0.066932  0.000000
30 4 5 -0.023878 -0.000927
30 5 0 -0.011113 -0.002193
30 5 1 -0.000307 -0.000441
30 5 2 -0.033415 -0.023303
30 5 3  0.070336  0.112289
30 5 4 -0.023878  0.000927
30 5 5  0.035943  0.000001
31 0 0  0.108662  0.000002
31 0 1  0.020078  0.018287
31 0 2 -0.070645 -0.031047
31 0 3  0.015198  0.016166
31 0 4  0.061221 -0.014540
31 0 5 -0.031866  0.006277
31 1 0  0.020080 -0.018284
31 1 1  0.101194  0.000000
31 1 2 -0.041233  0.013876
31 1 3  0.037526  0.002921
31 1 4  0.054517 -0.079866
31 1 5 -0.030102  0.040641
31 2 0 -0.070645  0.031048
31 2 1 -0.041233 -0.013874
31 2 2  0.072200  0.000003
31 2 3  0.044331  0.018862
31 2 4  0.022132 -0.016731
31 2 5 -0.042677  0.029749
31 3 0  0.015195 -0.016169
31 3 1  0.037526 -0.002920
31 3 2  0.044331 -0.018863
31 3 3  0.106386  0.000001
31 3 4 -0.011632  0.020258
31 3 5 -0.013512  0.021553
31 4 0  0.061222  0.014537
31 4 1  0.054517  0.079865
31 4 2  0.022134  0.016728
31 4 3 -0.011634 -0.020257
31 4 4 -0.000561  0.000003
31 4 5  0.108175  0.004156
31 5 0 -0.031866 -0.006276
31 5 1 -0.030104 -0.040639
31 5 2 -0.042678 -0.029747
31 5 3 -0.013510 -0.021554
31 5 4  0.108175 -0.004156
31 5 5  0.061324 -0.000001
32 0 0 -0.000023  0.000019
32 0 1 -0.000010 -0.000001
32 0 2 -0.000000 -0.000000
32 0 3 -0.000151 -0.000018
32 0 4 -0.000158  0.000214
32 0 5  0.000975  0.000409
32 1 0 -0.000002  0.000010
32 1 1 -0.000110  0.000092
32 1 2  0.000103 -0.000171
32 1 3 -0.000076  0.000050
32 1 4  0.000000 -0.000000
32 1 5  0.000899 -0.000348
32 2 0 -0.000000  0.000000
32 2 1  0.000186 -0.000073
32 2 2  0.000066 -0.000055
32 2 3 -0.000000 -0.000000
32 2 4 -0.000020  0.000075
32 2 5  0.001784 -0.000049
32 3 0 -0.000009  0.000152
32 3 1 -0.000067  0.000061
32 3 2 -0.000000  0.000000
32 3 3 -0.000082  0.000069
32 3 4 -0.000025 -0.000139
32 3 5 -0.001581  0.000452
32 4 0 -0.000237  0.000120
32 4 1  0.000000  0.000000
32 4 2 -0.000078  0.000001
32 4 3  0.000133  0.000048
32 4 4  0.000042 -0.000035
32 4 5 -0.001847 -0.001917
32 5 0  0.000993 -0.000501
32 5 1  0.001034  0.000249
32 5 2  0.001943 -0.000180
32 5 3 -0.001571 -0.000459
32 5 4 -0.001847  0.001917
32 5 5  0.004423  0.000009
33 0 0 -0.061431  0.000002
33 0 1 -0.079732 -0.072610
33 0 2 -0.024911 -0.010948
33 0 3 -0.026617 -0.028316
33 0 4  0.020070 -0.004766
33 0 5 -0.011097  0.002193
33 1 0 -0.079732  0.072610
33 1 1 -0.076713  0.000003
33 1 2 -0.012616  0.004245
33 1 3 -0.059184 -0.004606
33 1 4  0.026493 -0.038811
33 1 5  0.000348 -0.000454
33 2 0 -0.024911  0.010948
33 2 1 -0.012616 -0.004245
33 2 2 -0.020827  0.000000
33 2 3 -0.034003 -0.014468
33 2 4  0.076576 -0.057879
33 2 5 -0.033402  0.023292
33 3 0 -0.026615  0.028319
33 3 1 -0.059184  0.004607
33 3 2 -0.034003  0.014468
33 3 3  0.008269  0.000002
33 3 4 -0.026222  0.045662
33 3 5  0.070330 -0.112273
33 4 0  0.020070  0.004766
33 4 1  0.026493  0.038811
33 4 2  0.076576  0.057880
33 4 3 -0.026222 -0.045662
33 4 4 -0.066923  0.000000
33 4 5  0.023818  0.000910
33 5 0 -0.011097 -0.002194
33 5 1  0.000350  0.000452
33 5 2 -0.033401 -0.023293
33 5 3  0.070330  0.112273
33 5 4  0.023818 -0.000910
33 5 5 -0.035759  0.000000
34 0 0  0.108651 -0.000001
34 0 1 -0.020075 -0.018279
34 0 2 -0.070649 -0.031050
34 0 3  0.015196  0.016170
34 0 4 -0.061222  0.014537
34 0 5  0.031868 -0.006297
34 1 0 -0.020073  0.018282
34 1 1  0.101177  0.000000
34 1 2  0.041236 -0.013875
34 1 3 -0.037530 -0.002921
34 1 4  0.054519 -0.079869
34 1 5 -0.030090  0.040655
34 2 0 -0.070649  0.031049
34 2 1  0.041235  0.013877
34 2 2  0.072197 -0.000002
34 2 3  0.044329  0.018862
34 2 4 -0.022128  0.016724
34 2 5  0.042656 -0.029753
34 3 0  0.015198 -0.016168
34 3 1 -0.037530  0.002922
34 3 2  0.044329 -0.018862
34 3 3  0.106377 -0.000000
34 3 4  0.011634 -0.020257
34 3 5  0.013481 -0.021528
34 4 0 -0.061221 -0.014540
34 4 1  0.054519  0.079869
34 4 2 -0.022126 -0.016726
34 4 3  0.011632  0.020258
34 4 4 -0.000571 -0.000002
34 4 5  0.108199  0.004141
34 5 0  0.031868  0.006298
34 5 1 -0.030088 -0.040657
34 5 2  0.042655  0.029754
34 5 3  0.013483  0.021526
34 5 4  0.108199 -0.004140
34 5 5  0.061101 -0.000002
35 0 0  0.000016 -0.000003
35 0 1 -0.000006 -0.000004
35 0 2 -0.000000 -0.000000
35 0 3  0.000071  0.000052
35 0 4 -0.000171  0.000043
35 0 5  0.000817 -0.000065
35 1 0 -0.000005  0.000006
35 1 1  0.000081 -0.000015
35 1 2  0.000125 -0.000044
35 1 3 -0.000067  0.000004
35 1 4  0.000000 -0.000000
35 1 5 -0.000425  0.000433
35 2 0 -0.000000  0.000000
35 2 1  0.000126  0.000041
35 2 2 -0.000049  0.000009
35 2 3  0.000000  0.000000
35 2 4 -0.000041  0.000041
35 2 5  0.001069 -0.000729
35 3 0  0.000047 -0.000074
35 3 1 -0.000066  0.000014
35 3 2  0.000000 -0.000000
35 3 3  0.000060 -0.000011
35 3 4  0.000046 -0.000082
35 3 5 -0.000395  0.000938
35 4 0 -0.000172 -0.000038
35 4 1  0.000000  0.000000
35 4 2 -0.000050 -0.000028
35 4 3  0.000048  0.000081
35 4 4 -0.000031  0.000006
35 4 5  0.001193 -0.000085
35 5 0  0.000820  0.000050
35 5 1 -0.000448 -0.000416
35 5 2  0.001071  0.000726
35 5 3 -0.000393 -0.000939
35 5 4  0.001193  0.000085
35 5 5 -0.002295 -0.000002


==> anc/C6H6/cDFPT_pz.ph <==
  2   12  1 28.3458919  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000
           1  'C  '    10937.3309173039     
           2  'H  '    911.444243108656     
    1    1      0.0931316020      0.0000000000      0.0000000000
    2    1      0.0465658511      0.0806544607      0.0000000000
    3    1     -0.0465658511      0.0806544607      0.0000000000
    4    1     -0.0931316020      0.0000000000      0.0000000000
    5    1     -0.0465658511     -0.0806544607      0.0000000000
    6    1      0.0465658511     -0.0806544607      0.0000000000
    7    2      0.1657471449      0.0000000000      0.0000000000
    8    2      0.0828737734      0.1435412758      0.0000000000
    9    2     -0.0828737734      0.1435412758      0.0000000000
   10    2     -0.1657471449      0.0000000000      0.0000000000
   11    2     -0.0828737734     -0.1435412758      0.0000000000
   12    2      0.0828737734     -0.1435412758      0.0000000000
 T
          1.030760914836         -0.000000012832         -0.000000352922
         -0.000000012820          1.030765014998         -0.000000001680
         -0.000000352765         -0.000000001654          1.025040531813
    1
      0.2753385     -0.0000023      0.0000431
     -0.0000145      0.6577087      0.0000002
     -0.0007440     -0.0000316     -0.1297197
    2
      0.5638163     -0.1619576      0.0000324
     -0.1646431      0.3724742      0.0000004
      0.0004196      0.0006412     -0.1297311
    3
      0.5637889      0.1619797      0.0000235
      0.1646739      0.3723942      0.0000002
      0.0000049     -0.0003099     -0.1297461
    4
      0.2753813     -0.0000003      0.0000241
     -0.0000116      0.6577302      0.0000001
      0.0000676      0.0000316     -0.1297334
    5
      0.5637921     -0.1619799      0.0000189
     -0.1646609      0.3724241      0.0000000
     -0.0000421      0.0001665     -0.1297417
    6
      0.5638116      0.1619637      0.0000306
      0.1646592      0.3724418     -0.0000000
      0.0003715     -0.0004973     -0.1297407
    7
     -0.1365038      0.0000001      0.0000031
      0.0000007      0.0242456      0.0000000
      0.0000381     -0.0000010      0.1303902
    8
     -0.0158089     -0.0699819      0.0000030
     -0.0700909     -0.0962086      0.0000000
     -0.0000080     -0.0000343      0.1304023
    9
     -0.0158087      0.0699802      0.0000041
      0.0700889     -0.0962054      0.0000001
     -0.0000077      0.0000037      0.1304024
   10
     -0.1365062      0.0000002      0.0000039
      0.0000005      0.0242463      0.0000000
     -0.0000071      0.0000011      0.1303885
   11
     -0.0158088     -0.0699801      0.0000037
     -0.0700894     -0.0962065     -0.0000000
     -0.0000033      0.0000020      0.1304013
   12
     -0.0158087      0.0699817      0.0000035
      0.0700904     -0.0962072     -0.0000000
     -0.0000036      0.0000286      0.1304027
   1   1   1
   1   1   1   1
   1   1   1   1.43914636000E+00
   1   1   1   2
   1   1   1  -3.44694710000E-01
   1   1   1   3
   1   1   1  -5.15226000000E-02
   1   1   1   4
   1   1   1   6.30744000000E-03
   1   1   1   5
   1   1   1  -5.15272800000E-02
   1   1   1   6
   1   1   1  -3.44692860000E-01
   1   1   1   7
   1   1   1  -6.42099930000E-01
   1   1   1   8
   1   1   1   2.08374100000E-02
   1   1   1   9
   1   1   1  -1.10819400000E-02
   1   1   1  10
   1   1   1   1.09314000000E-03
   1   1   1  11
   1   1   1  -1.10814200000E-02
   1   1   1  12
   1   1   1   2.08377300000E-02
   1   1   2   1
   1   1   1  -3.44694710000E-01
   1   1   2   2
   1   1   1   1.51282161000E+00
   1   1   2   3
   1   1   1  -7.71302300000E-01
   1   1   2   4
   1   1   1  -5.15257200000E-02
   1   1   2   5
   1   1   1   1.77241700000E-02
   1   1   2   6
   1   1   1   3.17858100000E-02
   1   1   2   7
   1   1   1  -2.45653600000E-02
   1   1   2   8
   1   1   1  -2.40477980000E-01
   1   1   2   9
   1   1   1  -2.65231700000E-02
   1   1   2  10
   1   1   1   1.16025000000E-03
   1   1   2  11
   1   1   1  -1.03917000000E-03
   1   1   2  12
   1   1   1  -4.64277000000E-03
   1   1   3   1
   1   1   1  -5.15226000000E-02
   1   1   3   2
   1   1   1  -7.71302300000E-01
   1   1   3   3
   1   1   1   1.51280016000E+00
   1   1   3   4
   1   1   1  -3.44691250000E-01
   1   1   3   5
   1   1   1   3.17849500000E-02
   1   1   3   6
   1   1   1   1.77291700000E-02
   1   1   3   7
   1   1   1   1.15995000000E-03
   1   1   3   8
   1   1   1  -2.65228900000E-02
   1   1   3   9
   1   1   1  -2.40477160000E-01
   1   1   3  10
   1   1   1  -2.45654200000E-02
   1   1   3  11
   1   1   1  -4.64308000000E-03
   1   1   3  12
   1   1   1  -1.03953000000E-03
   1   1   4   1
   1   1   1   6.30744000000E-03
   1   1   4   2
   1   1   1  -5.15257200000E-02
   1   1   4   3
   1   1   1  -3.44691250000E-01
   1   1   4   4
   1   1   1   1.43915985000E+00
   1   1   4   5
   1   1   1  -3.44696660000E-01
   1   1   4   6
   1   1   1  -5.15194600000E-02
   1   1   4   7
   1   1   1   1.09324000000E-03
   1   1   4   8
   1   1   1  -1.10813900000E-02
   1   1   4   9
   1   1   1   2.08376600000E-02
   1   1   4  10
   1   1   1  -6.42100560000E-01
   1   1   4  11
   1   1   1   2.08374400000E-02
   1   1   4  12
   1   1   1  -1.10818600000E-02
   1   1   5   1
   1   1   1  -5.15272800000E-02
   1   1   5   2
   1   1   1   1.77241700000E-02
   1   1   5   3
   1   1   1   3.17849500000E-02
   1   1   5   4
   1   1   1  -3.44696660000E-01
   1   1   5   5
   1   1   1   1.51281761000E+00
   1   1   5   6
   1   1   1  -7.71302570000E-01
   1   1   5   7
   1   1   1   1.16030000000E-03
   1   1   5   8
   1   1   1  -1.03924000000E-03
   1   1   5   9
   1   1   1  -4.64289000000E-03
   1   1   5  10
   1   1   1  -2.45653200000E-02
   1   1   5  11
   1   1   1  -2.40477830000E-01
   1   1   5  12
   1   1   1  -2.65231700000E-02
   1   1   6   1
   1   1   1  -3.44692860000E-01
   1   1   6   2
   1   1   1   3.17858100000E-02
   1   1   6   3
   1   1   1   1.77291700000E-02
   1   1   6   4
   1   1   1  -5.15194600000E-02
   1   1   6   5
   1   1   1  -7.71302570000E-01
   1   1   6   6
   1   1   1   1.51280884000E+00
   1   1   6   7
   1   1   1  -2.45652800000E-02
   1   1   6   8
   1   1   1  -4.64295000000E-03
   1   1   6   9
   1   1   1  -1.03947000000E-03
   1   1   6  10
   1   1   1   1.15980000000E-03
   1   1   6  11
   1   1   1  -2.65230400000E-02
   1   1   6  12
   1   1   1  -2.40477490000E-01
   1   1   7   1
   1   1   1  -6.42099930000E-01
   1   1   7   2
   1   1   1  -2.45653600000E-02
   1   1   7   3
   1   1   1   1.15995000000E-03
   1   1   7   4
   1   1   1   1.09324000000E-03
   1   1   7   5
   1   1   1   1.16030000000E-03
   1   1   7   6
   1   1   1  -2.45652800000E-02
   1   1   7   7
   1   1   1   6.80985880000E-01
   1   1   7   8
   1   1   1   1.76570000000E-03
   1   1   7   9
   1   1   1  -1.22248000000E-03
   1   1   7  10
   1   1   1  -1.22660000000E-04
   1   1   7  11
   1   1   1  -1.22252000000E-03
   1   1   7  12
   1   1   1   1.76567000000E-03
   1   1   8   1
   1   1   1   2.08374100000E-02
   1   1   8   2
   1   1   1  -2.40477980000E-01
   1   1   8   3
   1   1   1  -2.65228900000E-02
   1   1   8   4
   1   1   1  -1.10813900000E-02
   1   1   8   5
   1   1   1  -1.03924000000E-03
   1   1   8   6
   1   1   1  -4.64295000000E-03
   1   1   8   7
   1   1   1   1.76570000000E-03
   1   1   8   8
   1   1   1   2.52390510000E-01
   1   1   8   9
   1   1   1   2.34713000000E-03
   1   1   8  10
   1   1   1  -1.22252000000E-03
   1   1   8  11
   1   1   1   2.88140000000E-04
   1   1   8  12
   1   1   1   7.40550000000E-04
   1   1   9   1
   1   1   1  -1.10819400000E-02
   1   1   9   2
   1   1   1  -2.65231700000E-02
   1   1   9   3
   1   1   1  -2.40477160000E-01
   1   1   9   4
   1   1   1   2.08376600000E-02
   1   1   9   5
   1   1   1  -4.64289000000E-03
   1   1   9   6
   1   1   1  -1.03947000000E-03
   1   1   9   7
   1   1   1  -1.22248000000E-03
   1   1   9   8
   1   1   1   2.34713000000E-03
   1   1   9   9
   1   1   1   2.52390480000E-01
   1   1   9  10
   1   1   1   1.76568000000E-03
   1   1   9  11
   1   1   1   7.40560000000E-04
   1   1   9  12
   1   1   1   2.88160000000E-04
   1   1  10   1
   1   1   1   1.09314000000E-03
   1   1  10   2
   1   1   1   1.16025000000E-03
   1   1  10   3
   1   1   1  -2.45654200000E-02
   1   1  10   4
   1   1   1  -6.42100560000E-01
   1   1  10   5
   1   1   1  -2.45653200000E-02
   1   1  10   6
   1   1   1   1.15980000000E-03
   1   1  10   7
   1   1   1  -1.22660000000E-04
   1   1  10   8
   1   1   1  -1.22252000000E-03
   1   1  10   9
   1   1   1   1.76568000000E-03
   1   1  10  10
   1   1   1   6.80985910000E-01
   1   1  10  11
   1   1   1   1.76570000000E-03
   1   1  10  12
   1   1   1  -1.22248000000E-03
   1   1  11   1
   1   1   1  -1.10814200000E-02
   1   1  11   2
   1   1   1  -1.03917000000E-03
   1   1  11   3
   1   1   1  -4.64308000000E-03
   1   1  11   4
   1   1   1   2.08374400000E-02
   1   1  11   5
   1   1   1  -2.40477830000E-01
   1   1  11   6
   1   1   1  -2.65230400000E-02
   1   1  11   7
   1   1   1  -1.22252000000E-03
   1   1  11   8
   1   1   1   2.88140000000E-04
   1   1  11   9
   1   1   1   7.40560000000E-04
   1   1  11  10
   1   1   1   1.76570000000E-03
   1   1  11  11
   1   1   1   2.52390500000E-01
   1   1  11  12
   1   1   1   2.34714000000E-03
   1   1  12   1
   1   1   1   2.08377300000E-02
   1   1  12   2
   1   1   1  -4.64277000000E-03
   1   1  12   3
   1   1   1  -1.03953000000E-03
   1   1  12   4
   1   1   1  -1.10818600000E-02
   1   1  12   5
   1   1   1  -2.65231700000E-02
   1   1  12   6
   1   1   1  -2.40477490000E-01
   1   1  12   7
   1   1   1   1.76567000000E-03
   1   1  12   8
   1   1   1   7.40550000000E-04
   1   1  12   9
   1   1   1   2.88160000000E-04
   1   1  12  10
   1   1   1  -1.22248000000E-03
   1   1  12  11
   1   1   1   2.34714000000E-03
   1   1  12  12
   1   1   1   2.52390490000E-01
   1   2   1   1
   1   1   1   5.89000000000E-06
   1   2   1   2
   1   1   1   2.06292470000E-01
   1   2   1   3
   1   1   1   6.87498800000E-02
   1   2   1   4
   1   1   1  -4.00000000000E-08
   1   2   1   5
   1   1   1  -6.87480700000E-02
   1   2   1   6
   1   1   1  -2.06302470000E-01
   1   2   1   7
   1   1   1  -6.40000000000E-07
   1   2   1   8
   1   1   1  -2.96190500000E-02
   1   2   1   9
   1   1   1  -8.28790000000E-04
   1   2   1  10
   1   1   1   1.80000000000E-07
   1   2   1  11
   1   1   1   8.28780000000E-04
   1   2   1  12
   1   1   1   2.96189700000E-02
   1   2   2   1
   1   1   1   2.83733940000E-01
   1   2   2   2
   1   1   1  -3.91793500000E-02
   1   2   2   3
   1   1   1  -3.87159900000E-02
   1   2   2   4
   1   1   1  -2.59174200000E-02
   1   2   2   5
   1   1   1  -8.19982000000E-03
   1   2   2   6
   1   1   1  -2.18619800000E-02
   1   2   2   7
   1   1   1   5.81909900000E-02
   1   2   2   8
   1   1   1  -2.31982420000E-01
   1   2   2   9
   1   1   1  -4.61805000000E-03
   1   2   2  10
   1   1   1  -1.21050000000E-03
   1   2   2  11
   1   1   1   1.29355000000E-03
   1   2   2  12
   1   1   1  -9.49511000000E-03
   1   2   3   1
   1   1   1   2.59279500000E-02
   1   2   3   2
   1   1   1   3.86910900000E-02
   1   2   3   3
   1   1   1   3.92190700000E-02
   1   2   3   4
   1   1   1  -2.83746920000E-01
   1   2   3   5
   1   1   1   2.18767700000E-02
   1   2   3   6
   1   1   1   8.18382000000E-03
   1   2   3   7
   1   1   1   1.21065000000E-03
   1   2   3   8
   1   1   1   4.61902000000E-03
   1   2   3   9
   1   1   1   2.31981080000E-01
   1   2   3  10
   1   1   1  -5.81906700000E-02
   1   2   3  11
   1   1   1   9.49473000000E-03
   1   2   3  12
   1   1   1  -1.29294000000E-03
   1   2   4   1
   1   1   1  -2.51000000000E-06
   1   2   4   2
   1   1   1  -6.87459900000E-02
   1   2   4   3
   1   1   1  -2.06302170000E-01
   1   2   4   4
   1   1   1   2.01000000000E-06
   1   2   4   5
   1   1   1   2.06293100000E-01
   1   2   4   6
   1   1   1   6.87496000000E-02
   1   2   4   7
   1   1   1   2.70000000000E-07
   1   2   4   8
   1   1   1   8.28640000000E-04
   1   2   4   9
   1   1   1   2.96189000000E-02
   1   2   4  10
   1   1   1  -4.90000000000E-07
   1   2   4  11
   1   1   1  -2.96188000000E-02
   1   2   4  12
   1   1   1  -8.28610000000E-04
   1   2   5   1
   1   1   1  -2.59179600000E-02
   1   2   5   2
   1   1   1  -8.19972000000E-03
   1   2   5   3
   1   1   1  -2.18633400000E-02
   1   2   5   4
   1   1   1   2.83737190000E-01
   1   2   5   5
   1   1   1  -3.91883200000E-02
   1   2   5   6
   1   1   1  -3.87131600000E-02
   1   2   5   7
   1   1   1  -1.21065000000E-03
   1   2   5   8
   1   1   1   1.29346000000E-03
   1   2   5   9
   1   1   1  -9.49512000000E-03
   1   2   5  10
   1   1   1   5.81909200000E-02
   1   2   5  11
   1   1   1  -2.31982170000E-01
   1   2   5  12
   1   1   1  -4.61819000000E-03
   1   2   6   1
   1   1   1  -2.83747060000E-01
   1   2   6   2
   1   1   1   2.18763400000E-02
   1   2   6   3
   1   1   1   8.18647000000E-03
   1   2   6   4
   1   1   1   2.59243200000E-02
   1   2   6   5
   1   1   1   3.86961400000E-02
   1   2   6   6
   1   1   1   3.92071900000E-02
   1   2   6   7
   1   1   1  -5.81905600000E-02
   1   2   6   8
   1   1   1   9.49471000000E-03
   1   2   6   9
   1   1   1  -1.29311000000E-03
   1   2   6  10
   1   1   1   1.21058000000E-03
   1   2   6  11
   1   1   1   4.61886000000E-03
   1   2   6  12
   1   1   1   2.31981620000E-01
   1   2   7   1
   1   1   1  -2.20000000000E-07
   1   2   7   2
   1   1   1  -3.36025000000E-03
   1   2   7   3
   1   1   1   6.22804000000E-03
   1   2   7   4
   1   1   1  -8.00000000000E-08
   1   2   7   5
   1   1   1  -6.22776000000E-03
   1   2   7   6
   1   1   1   3.36036000000E-03
   1   2   7   7
   1   1   1   4.00000000000E-08
   1   2   7   8
   1   1   1   2.54940000000E-04
   1   2   7   9
   1   1   1  -4.35750000000E-04
   1   2   7  10
   1   1   1  -1.00000000000E-08
   1   2   7  11
   1   1   1   4.35730000000E-04
   1   2   7  12
   1   1   1  -2.54920000000E-04
   1   2   8   1
   1   1   1   3.20109000000E-02
   1   2   8   2
   1   1   1  -2.31944500000E-01
   1   2   8   3
   1   1   1  -5.70196400000E-02
   1   2   8   4
   1   1   1   5.81417000000E-03
   1   2   8   5
   1   1   1   1.30221000000E-03
   1   2   8   6
   1   1   1   4.52793000000E-03
   1   2   8   7
   1   1   1  -9.39840000000E-04
   1   2   8   8
   1   1   1   2.47448420000E-01
   1   2   8   9
   1   1   1   5.96810000000E-04
   1   2   8  10
   1   1   1  -2.69229000000E-03
   1   2   8  11
   1   1   1  -2.39360000000E-04
   1   2   8  12
   1   1   1   1.56517000000E-03
   1   2   9   1
   1   1   1  -5.81439000000E-03
   1   2   9   2
   1   1   1   5.70200500000E-02
   1   2   9   3
   1   1   1   2.31943460000E-01
   1   2   9   4
   1   1   1  -3.20106400000E-02
   1   2   9   5
   1   1   1  -4.52835000000E-03
   1   2   9   6
   1   1   1  -1.30194000000E-03
   1   2   9   7
   1   1   1   2.69227000000E-03
   1   2   9   8
   1   1   1  -5.96840000000E-04
   1   2   9   9
   1   1   1  -2.47448390000E-01
   1   2   9  10
   1   1   1   9.39840000000E-04
   1   2   9  11
   1   1   1  -1.56515000000E-03
   1   2   9  12
   1   1   1   2.39350000000E-04
   1   2  10   1
   1   1   1   6.00000000000E-08
   1   2  10   2
   1   1   1  -6.22785000000E-03
   1   2  10   3
   1   1   1   3.36041000000E-03
   1   2  10   4
   1   1   1  -1.00000000000E-08
   1   2  10   5
   1   1   1  -3.36038000000E-03
   1   2  10   6
   1   1   1   6.22806000000E-03
   1   2  10   7
   1   1   1  -2.00000000000E-08
   1   2  10   8
   1   1   1   4.35740000000E-04
   1   2  10   9
   1   1   1  -2.54920000000E-04
   1   2  10  10
   1   1   1   3.00000000000E-08
   1   2  10  11
   1   1   1   2.54930000000E-04
   1   2  10  12
   1   1   1  -4.35760000000E-04
   1   2  11   1
   1   1   1   5.81423000000E-03
   1   2  11   2
   1   1   1   1.30229000000E-03
   1   2  11   3
   1   1   1   4.52808000000E-03
   1   2  11   4
   1   1   1   3.20108800000E-02
   1   2  11   5
   1   1   1  -2.31944240000E-01
   1   2  11   6
   1   1   1  -5.70195600000E-02
   1   2  11   7
   1   1   1  -2.69229000000E-03
   1   2  11   8
   1   1   1  -2.39360000000E-04
   1   2  11   9
   1   1   1   1.56517000000E-03
   1   2  11  10
   1   1   1  -9.39840000000E-04
   1   2  11  11
   1   1   1   2.47448410000E-01
   1   2  11  12
   1   1   1   5.96810000000E-04
   1   2  12   1
   1   1   1  -3.20107200000E-02
   1   2  12   2
   1   1   1  -4.52805000000E-03
   1   2  12   3
   1   1   1  -1.30203000000E-03
   1   2  12   4
   1   1   1  -5.81425000000E-03
   1   2  12   5
   1   1   1   5.70198700000E-02
   1   2  12   6
   1   1   1   2.31943990000E-01
   1   2  12   7
   1   1   1   9.39840000000E-04
   1   2  12   8
   1   1   1  -1.56516000000E-03
   1   2  12   9
   1   1   1   2.39360000000E-04
   1   2  12  10
   1   1   1   2.69228000000E-03
   1   2  12  11
   1   1   1  -5.96830000000E-04
   1   2  12  12
   1   1   1  -2.47448410000E-01
   1   3   1   1
   1   1   1  -1.95320000000E-04
   1   3   1   2
   1   1   1  -1.15890000000E-04
   1   3   1   3
   1   1   1   3.08400000000E-05
   1   3   1   4
   1   1   1   4.32200000000E-05
   1   3   1   5
   1   1   1   2.53100000000E-05
   1   3   1   6
   1   1   1  -9.98300000000E-05
   1   3   1   7
   1   1   1  -1.89500000000E-05
   1   3   1   8
   1   1   1  -9.75000000000E-06
   1   3   1   9
   1   1   1   3.65000000000E-06
   1   3   1  10
   1   1   1   1.55700000000E-05
   1   3   1  11
   1   1   1   4.96000000000E-06
   1   3   1  12
   1   1   1  -1.03100000000E-05
   1   3   2   1
   1   1   1   1.02800000000E-04
   1   3   2   2
   1   1   1   9.60300000000E-05
   1   3   2   3
   1   1   1   7.77000000000E-06
   1   3   2   4
   1   1   1  -2.07400000000E-05
   1   3   2   5
   1   1   1  -2.78300000000E-05
   1   3   2   6
   1   1   1   2.17400000000E-05
   1   3   2   7
   1   1   1   1.02800000000E-05
   1   3   2   8
   1   1   1   9.10000000000E-06
   1   3   2   9
   1   1   1   4.34000000000E-06
   1   3   2  10
   1   1   1  -8.22000000000E-06
   1   3   2  11
   1   1   1  -7.75000000000E-06
   1   3   2  12
   1   1   1   7.10000000000E-07
   1   3   3   1
   1   1   1  -4.95500000000E-05
   1   3   3   2
   1   1   1   1.39100000000E-05
   1   3   3   3
   1   1   1   6.52000000000E-05
   1   3   3   4
   1   1   1   4.96800000000E-05
   1   3   3   5
   1   1   1   1.69000000000E-05
   1   3   3   6
   1   1   1  -4.75300000000E-05
   1   3   3   7
   1   1   1  -5.80000000000E-06
   1   3   3   8
   1   1   1   2.29000000000E-06
   1   3   3   9
   1   1   1   1.24600000000E-05
   1   3   3  10
   1   1   1   1.19000000000E-05
   1   3   3  11
   1   1   1   1.35000000000E-06
   1   3   3  12
   1   1   1  -6.04000000000E-06
   1   3   4   1
   1   1   1   1.03220000000E-04
   1   3   4   2
   1   1   1   4.45700000000E-05
   1   3   4   3
   1   1   1  -8.20900000000E-05
   1   3   4   4
   1   1   1  -9.50200000000E-05
   1   3   4   5
   1   1   1  -6.24200000000E-05
   1   3   4   6
   1   1   1   3.61700000000E-05
   1   3   4   7
   1   1   1   1.25600000000E-05
   1   3   4   8
   1   1   1   3.58000000000E-06
   1   3   4   9
   1   1   1  -1.23700000000E-05
   1   3   4  10
   1   1   1  -2.39000000000E-05
   1   3   4  11
   1   1   1  -1.28500000000E-05
   1   3   4  12
   1   1   1   2.95000000000E-06
   1   3   5   1
   1   1   1  -5.13600000000E-05
   1   3   5   2
   1   1   1  -5.61700000000E-05
   1   3   5   3
   1   1   1   2.08100000000E-05
   1   3   5   4
   1   1   1   4.96100000000E-05
   1   3   5   5
   1   1   1   4.85000000000E-05
   1   3   5   6
   1   1   1   1.37500000000E-05
   1   3   5   7
   1   1   1  -6.71000000000E-06
   1   3   5   8
   1   1   1  -5.66000000000E-06
   1   3   5   9
   1   1   1   5.30000000000E-07
   1   3   5  10
   1   1   1   1.28500000000E-05
   1   3   5  11
   1   1   1   1.21500000000E-05
   1   3   5  12
   1   1   1   3.39000000000E-06
   1   3   6   1
   1   1   1   1.00850000000E-04
   1   3   6   2
   1   1   1   2.57400000000E-05
   1   3   6   3
   1   1   1  -3.67500000000E-05
   1   3   6   4
   1   1   1  -2.08800000000E-05
   1   3   6   5
   1   1   1   3.73000000000E-06
   1   3   6   6
   1   1   1   8.29900000000E-05
   1   3   6   7
   1   1   1   9.36000000000E-06
   1   3   6   8
   1   1   1   1.14000000000E-06
   1   3   6   9
   1   1   1  -7.63000000000E-06
   1   3   6  10
   1   1   1  -7.28000000000E-06
   1   3   6  11
   1   1   1   3.04000000000E-06
   1   3   6  12
   1   1   1   1.01400000000E-05
   1   3   7   1
   1   1   1   1.04400000000E-05
   1   3   7   2
   1   1   1   6.11000000000E-06
   1   3   7   3
   1   1   1  -1.97000000000E-06
   1   3   7   4
   1   1   1  -2.66000000000E-06
   1   3   7   5
   1   1   1  -1.59000000000E-06
   1   3   7   6
   1   1   1   5.25000000000E-06
   1   3   7   7
   1   1   1   1.03000000000E-06
   1   3   7   8
   1   1   1   5.10000000000E-07
   1   3   7   9
   1   1   1  -2.50000000000E-07
   1   3   7  10
   1   1   1  -9.10000000000E-07
   1   3   7  11
   1   1   1  -3.10000000000E-07
   1   3   7  12
   1   1   1   5.40000000000E-07
   1   3   8   1
   1   1   1  -9.20000000000E-07
   1   3   8   2
   1   1   1  -3.89000000000E-06
   1   3   8   3
   1   1   1  -2.47000000000E-06
   1   3   8   4
   1   1   1  -4.10000000000E-07
   1   3   8   5
   1   1   1   1.18000000000E-06
   1   3   8   6
   1   1   1   2.29000000000E-06
   1   3   8   7
   1   1   1  -1.00000000000E-07
   1   3   8   8
   1   1   1  -4.20000000000E-07
   1   3   8   9
   1   1   1  -6.30000000000E-07
   1   3   8  10
   1   1   1  -2.00000000000E-08
   1   3   8  11
   1   1   1   4.40000000000E-07
   1   3   8  12
   1   1   1   3.70000000000E-07
   1   3   9   1
   1   1   1  -7.90000000000E-07
   1   3   9   2
   1   1   1  -3.82000000000E-06
   1   3   9   3
   1   1   1  -2.52000000000E-06
   1   3   9   4
   1   1   1  -4.60000000000E-07
   1   3   9   5
   1   1   1   1.14000000000E-06
   1   3   9   6
   1   1   1   2.35000000000E-06
   1   3   9   7
   1   1   1  -9.00000000000E-08
   1   3   9   8
   1   1   1  -4.20000000000E-07
   1   3   9   9
   1   1   1  -6.30000000000E-07
   1   3   9  10
   1   1   1  -3.00000000000E-08
   1   3   9  11
   1   1   1   4.30000000000E-07
   1   3   9  12
   1   1   1   3.80000000000E-07
   1   3  10   1
   1   1   1  -6.21000000000E-06
   1   3  10   2
   1   1   1  -2.84000000000E-06
   1   3  10   3
   1   1   1   4.32000000000E-06
   1   3  10   4
   1   1   1   5.04000000000E-06
   1   3  10   5
   1   1   1   3.29000000000E-06
   1   3  10   6
   1   1   1  -2.33000000000E-06
   1   3  10   7
   1   1   1  -7.30000000000E-07
   1   3  10   8
   1   1   1  -2.30000000000E-07
   1   3  10   9
   1   1   1   6.50000000000E-07
   1   3  10  10
   1   1   1   1.29000000000E-06
   1   3  10  11
   1   1   1   6.80000000000E-07
   1   3  10  12
   1   1   1  -2.00000000000E-07
   1   3  11   1
   1   1   1  -6.20000000000E-07
   1   3  11   2
   1   1   1   2.70000000000E-06
   1   3  11   3
   1   1   1   1.62000000000E-06
   1   3  11   4
   1   1   1  -4.60000000000E-07
   1   3  11   5
   1   1   1  -1.80000000000E-06
   1   3  11   6
   1   1   1  -3.35000000000E-06
   1   3  11   7
   1   1   1   0.00000000000E+00
   1   3  11   8
   1   1   1   3.20000000000E-07
   1   3  11   9
   1   1   1   4.80000000000E-07
   1   3  11  10
   1   1   1  -1.20000000000E-07
   1   3  11  11
   1   1   1  -5.70000000000E-07
   1   3  11  12
   1   1   1  -5.00000000000E-07
   1   3  12   1
   1   1   1  -7.50000000000E-07
   1   3  12   2
   1   1   1   2.63000000000E-06
   1   3  12   3
   1   1   1   1.66000000000E-06
   1   3  12   4
   1   1   1  -4.00000000000E-07
   1   3  12   5
   1   1   1  -1.76000000000E-06
   1   3  12   6
   1   1   1  -3.41000000000E-06
   1   3  12   7
   1   1   1  -2.00000000000E-08
   1   3  12   8
   1   1   1   3.20000000000E-07
   1   3  12   9
   1   1   1   4.90000000000E-07
   1   3  12  10
   1   1   1  -1.00000000000E-07
   1   3  12  11
   1   1   1  -5.60000000000E-07
   1   3  12  12
   1   1   1  -5.00000000000E-07
   2   1   1   1
   1   1   1   5.89000000000E-06
   2   1   1   2
   1   1   1   2.83733940000E-01
   2   1   1   3
   1   1   1   2.59279500000E-02
   2   1   1   4
   1   1   1  -2.51000000000E-06
   2   1   1   5
   1   1   1  -2.59179600000E-02
   2   1   1   6
   1   1   1  -2.83747060000E-01
   2   1   1   7
   1   1   1  -2.20000000000E-07
   2   1   1   8
   1   1   1   3.20109000000E-02
   2   1   1   9
   1   1   1  -5.81439000000E-03
   2   1   1  10
   1   1   1   6.00000000000E-08
   2   1   1  11
   1   1   1   5.81423000000E-03
   2   1   1  12
   1   1   1  -3.20107200000E-02
   2   1   2   1
   1   1   1   2.06292470000E-01
   2   1   2   2
   1   1   1  -3.91793500000E-02
   2   1   2   3
   1   1   1   3.86910900000E-02
   2   1   2   4
   1   1   1  -6.87459900000E-02
   2   1   2   5
   1   1   1  -8.19972000000E-03
   2   1   2   6
   1   1   1   2.18763400000E-02
   2   1   2   7
   1   1   1  -3.36025000000E-03
   2   1   2   8
   1   1   1  -2.31944500000E-01
   2   1   2   9
   1   1   1   5.70200500000E-02
   2   1   2  10
   1   1   1  -6.22785000000E-03
   2   1   2  11
   1   1   1   1.30229000000E-03
   2   1   2  12
   1   1   1  -4.52805000000E-03
   2   1   3   1
   1   1   1   6.87498800000E-02
   2   1   3   2
   1   1   1  -3.87159900000E-02
   2   1   3   3
   1   1   1   3.92190700000E-02
   2   1   3   4
   1   1   1  -2.06302170000E-01
   2   1   3   5
   1   1   1  -2.18633400000E-02
   2   1   3   6
   1   1   1   8.18647000000E-03
   2   1   3   7
   1   1   1   6.22804000000E-03
   2   1   3   8
   1   1   1  -5.70196400000E-02
   2   1   3   9
   1   1   1   2.31943460000E-01
   2   1   3  10
   1   1   1   3.36041000000E-03
   2   1   3  11
   1   1   1   4.52808000000E-03
   2   1   3  12
   1   1   1  -1.30203000000E-03
   2   1   4   1
   1   1   1  -4.00000000000E-08
   2   1   4   2
   1   1   1  -2.59174200000E-02
   2   1   4   3
   1   1   1  -2.83746920000E-01
   2   1   4   4
   1   1   1   2.01000000000E-06
   2   1   4   5
   1   1   1   2.83737190000E-01
   2   1   4   6
   1   1   1   2.59243200000E-02
   2   1   4   7
   1   1   1  -8.00000000000E-08
   2   1   4   8
   1   1   1   5.81417000000E-03
   2   1   4   9
   1   1   1  -3.20106400000E-02
   2   1   4  10
   1   1   1  -1.00000000000E-08
   2   1   4  11
   1   1   1   3.20108800000E-02
   2   1   4  12
   1   1   1  -5.81425000000E-03
   2   1   5   1
   1   1   1  -6.87480700000E-02
   2   1   5   2
   1   1   1  -8.19982000000E-03
   2   1   5   3
   1   1   1   2.18767700000E-02
   2   1   5   4
   1   1   1   2.06293100000E-01
   2   1   5   5
   1   1   1  -3.91883200000E-02
   2   1   5   6
   1   1   1   3.86961400000E-02
   2   1   5   7
   1   1   1  -6.22776000000E-03
   2   1   5   8
   1   1   1   1.30221000000E-03
   2   1   5   9
   1   1   1  -4.52835000000E-03
   2   1   5  10
   1   1   1  -3.36038000000E-03
   2   1   5  11
   1   1   1  -2.31944240000E-01
   2   1   5  12
   1   1   1   5.70198700000E-02
   2   1   6   1
   1   1   1  -2.06302470000E-01
   2   1   6   2
   1   1   1  -2.18619800000E-02
   2   1   6   3
   1   1   1   8.18382000000E-03
   2   1   6   4
   1   1   1   6.87496000000E-02
   2   1   6   5
   1   1   1  -3.87131600000E-02
   2   1   6   6
   1   1   1   3.92071900000E-02
   2   1   6   7
   1   1   1   3.36036000000E-03
   2   1   6   8
   1   1   1   4.52793000000E-03
   2   1   6   9
   1   1   1  -1.30194000000E-03
   2   1   6  10
   1   1   1   6.22806000000E-03
   2   1   6  11
   1   1   1  -5.70195600000E-02
   2   1   6  12
   1   1   1   2.31943990000E-01
   2   1   7   1
   1   1   1  -6.40000000000E-07
   2   1   7   2
   1   1   1   5.81909900000E-02
   2   1   7   3
   1   1   1   1.21065000000E-03
   2   1   7   4
   1   1   1   2.70000000000E-07
   2   1   7   5
   1   1   1  -1.21065000000E-03
   2   1   7   6
   1   1   1  -5.81905600000E-02
   2   1   7   7
   1   1   1   4.00000000000E-08
   2   1   7   8
   1   1   1  -9.39840000000E-04
   2   1   7   9
   1   1   1   2.69227000000E-03
   2   1   7  10
   1   1   1  -2.00000000000E-08
   2   1   7  11
   1   1   1  -2.69229000000E-03
   2   1   7  12
   1   1   1   9.39840000000E-04
   2   1   8   1
   1   1   1  -2.96190500000E-02
   2   1   8   2
   1   1   1  -2.31982420000E-01
   2   1   8   3
   1   1   1   4.61902000000E-03
   2   1   8   4
   1   1   1   8.28640000000E-04
   2   1   8   5
   1   1   1   1.29346000000E-03
   2   1   8   6
   1   1   1   9.49471000000E-03
   2   1   8   7
   1   1   1   2.54940000000E-04
   2   1   8   8
   1   1   1   2.47448420000E-01
   2   1   8   9
   1   1   1  -5.96840000000E-04
   2   1   8  10
   1   1   1   4.35740000000E-04
   2   1   8  11
   1   1   1  -2.39360000000E-04
   2   1   8  12
   1   1   1  -1.56516000000E-03
   2   1   9   1
   1   1   1  -8.28790000000E-04
   2   1   9   2
   1   1   1  -4.61805000000E-03
   2   1   9   3
   1   1   1   2.31981080000E-01
   2   1   9   4
   1   1   1   2.96189000000E-02
   2   1   9   5
   1   1   1  -9.49512000000E-03
   2   1   9   6
   1   1   1  -1.29311000000E-03
   2   1   9   7
   1   1   1  -4.35750000000E-04
   2   1   9   8
   1   1   1   5.96810000000E-04
   2   1   9   9
   1   1   1  -2.47448390000E-01
   2   1   9  10
   1   1   1  -2.54920000000E-04
   2   1   9  11
   1   1   1   1.56517000000E-03
   2   1   9  12
   1   1   1   2.39360000000E-04
   2   1  10   1
   1   1   1   1.80000000000E-07
   2   1  10   2
   1   1   1  -1.21050000000E-03
   2   1  10   3
   1   1   1  -5.81906700000E-02
   2   1  10   4
   1   1   1  -4.90000000000E-07
   2   1  10   5
   1   1   1   5.81909200000E-02
   2   1  10   6
   1   1   1   1.21058000000E-03
   2   1  10   7
   1   1   1  -1.00000000000E-08
   2   1  10   8
   1   1   1  -2.69229000000E-03
   2   1  10   9
   1   1   1   9.39840000000E-04
   2   1  10  10
   1   1   1   3.00000000000E-08
   2   1  10  11
   1   1   1  -9.39840000000E-04
   2   1  10  12
   1   1   1   2.69228000000E-03
   2   1  11   1
   1   1   1   8.28780000000E-04
   2   1  11   2
   1   1   1   1.29355000000E-03
   2   1  11   3
   1   1   1   9.49473000000E-03
   2   1  11   4
   1   1   1  -2.96188000000E-02
   2   1  11   5
   1   1   1  -2.31982170000E-01
   2   1  11   6
   1   1   1   4.61886000000E-03
   2   1  11   7
   1   1   1   4.35730000000E-04
   2   1  11   8
   1   1   1  -2.39360000000E-04
   2   1  11   9
   1   1   1  -1.56515000000E-03
   2   1  11  10
   1   1   1   2.54930000000E-04
   2   1  11  11
   1   1   1   2.47448410000E-01
   2   1  11  12
   1   1   1  -5.96830000000E-04
   2   1  12   1
   1   1   1   2.96189700000E-02
   2   1  12   2
   1   1   1  -9.49511000000E-03
   2   1  12   3
   1   1   1  -1.29294000000E-03
   2   1  12   4
   1   1   1  -8.28610000000E-04
   2   1  12   5
   1   1   1  -4.61819000000E-03
   2   1  12   6
   1   1   1   2.31981620000E-01
   2   1  12   7
   1   1   1  -2.54920000000E-04
   2   1  12   8
   1   1   1   1.56517000000E-03
   2   1  12   9
   1   1   1   2.39350000000E-04
   2   1  12  10
   1   1   1  -4.35760000000E-04
   2   1  12  11
   1   1   1   5.96810000000E-04
   2   1  12  12
   1   1   1  -2.47448410000E-01
   2   2   1   1
   1   1   1   1.53761885000E+00
   2   2   1   2
   1   1   1  -6.31544460000E-01
   2   2   1   3
   1   1   1   6.29113000000E-03
   2   2   1   4
   1   1   1   2.07992500000E-02
   2   2   1   5
   1   1   1   6.29380000000E-03
   2   2   1   6
   1   1   1  -6.31533290000E-01
   2   2   1   7
   1   1   1  -1.06579090000E-01
   2   2   1   8
   1   1   1  -4.09492600000E-02
   2   2   1   9
   1   1   1   1.27821000000E-03
   2   2   1  10
   1   1   1  -1.76934000000E-03
   2   2   1  11
   1   1   1   1.27793000000E-03
   2   2   1  12
   1   1   1  -4.09498500000E-02
   2   2   2   1
   1   1   1  -6.31544460000E-01
   2   2   2   2
   1   1   1   1.47101262000E+00
   2   2   2   3
   1   1   1  -2.06968520000E-01
   2   2   2   4
   1   1   1   6.29634000000E-03
   2   2   2   5
   1   1   1   6.84788000000E-03
   2   2   2   6
   1   1   1  -7.83164900000E-02
   2   2   2   7
   1   1   1   4.41717000000E-03
   2   2   2   8
   1   1   1  -5.08496060000E-01
   2   2   2   9
   1   1   1   6.44280000000E-03
   2   2   2  10
   1   1   1  -1.08627000000E-02
   2   2   2  11
   1   1   1   4.97950000000E-04
   2   2   2  12
   1   1   1  -4.99115000000E-03
   2   2   3   1
   1   1   1   6.29113000000E-03
   2   2   3   2
   1   1   1  -2.06968520000E-01
   2   2   3   3
   1   1   1   1.47096840000E+00
   2   2   3   4
   1   1   1  -6.31534450000E-01
   2   2   3   5
   1   1   1  -7.83194600000E-02
   2   2   3   6
   1   1   1   6.86064000000E-03
   2   2   3   7
   1   1   1  -1.08631000000E-02
   2   2   3   8
   1   1   1   6.44277000000E-03
   2   2   3   9
   1   1   1  -5.08494550000E-01
   2   2   3  10
   1   1   1   4.41650000000E-03
   2   2   3  11
   1   1   1  -4.99149000000E-03
   2   2   3  12
   1   1   1   4.97170000000E-04
   2   2   4   1
   1   1   1   2.07992500000E-02
   2   2   4   2
   1   1   1   6.29634000000E-03
   2   2   4   3
   1   1   1  -6.31534450000E-01
   2   2   4   4
   1   1   1   1.53761955000E+00
   2   2   4   5
   1   1   1  -6.31540930000E-01
   2   2   4   6
   1   1   1   6.29416000000E-03
   2   2   4   7
   1   1   1  -1.76929000000E-03
   2   2   4   8
   1   1   1   1.27796000000E-03
   2   2   4   9
   1   1   1  -4.09497000000E-02
   2   2   4  10
   1   1   1  -1.06579030000E-01
   2   2   4  11
   1   1   1  -4.09494000000E-02
   2   2   4  12
   1   1   1   1.27806000000E-03
   2   2   5   1
   1   1   1   6.29380000000E-03
   2   2   5   2
   1   1   1   6.84788000000E-03
   2   2   5   3
   1   1   1  -7.83194600000E-02
   2   2   5   4
   1   1   1  -6.31540930000E-01
   2   2   5   5
   1   1   1   1.47099655000E+00
   2   2   5   6
   1   1   1  -2.06968680000E-01
   2   2   5   7
   1   1   1  -1.08629200000E-02
   2   2   5   8
   1   1   1   4.97750000000E-04
   2   2   5   9
   1   1   1  -4.99119000000E-03
   2   2   5  10
   1   1   1   4.41704000000E-03
   2   2   5  11
   1   1   1  -5.08495600000E-01
   2   2   5  12
   1   1   1   6.44279000000E-03
   2   2   6   1
   1   1   1  -6.31533290000E-01
   2   2   6   2
   1   1   1  -7.83164900000E-02
   2   2   6   3
   1   1   1   6.86064000000E-03
   2   2   6   4
   1   1   1   6.29416000000E-03
   2   2   6   5
   1   1   1  -2.06968680000E-01
   2   2   6   6
   1   1   1   1.47098254000E+00
   2   2   6   7
   1   1   1   4.41649000000E-03
   2   2   6   8
   1   1   1  -4.99151000000E-03
   2   2   6   9
   1   1   1   4.97250000000E-04
   2   2   6  10
   1   1   1  -1.08629300000E-02
   2   2   6  11
   1   1   1   6.44291000000E-03
   2   2   6  12
   1   1   1  -5.08495100000E-01
   2   2   7   1
   1   1   1  -1.06579090000E-01
   2   2   7   2
   1   1   1   4.41717000000E-03
   2   2   7   3
   1   1   1  -1.08631000000E-02
   2   2   7   4
   1   1   1  -1.76929000000E-03
   2   2   7   5
   1   1   1  -1.08629200000E-02
   2   2   7   6
   1   1   1   4.41649000000E-03
   2   2   7   7
   1   1   1   1.09519500000E-01
   2   2   7   8
   1   1   1   2.15487000000E-03
   2   2   7   9
   1   1   1   8.08600000000E-05
   2   2   7  10
   1   1   1   4.35920000000E-04
   2   2   7  11
   1   1   1   8.08800000000E-05
   2   2   7  12
   1   1   1   2.15492000000E-03
   2   2   8   1
   1   1   1  -4.09492600000E-02
   2   2   8   2
   1   1   1  -5.08496060000E-01
   2   2   8   3
   1   1   1   6.44277000000E-03
   2   2   8   4
   1   1   1   1.27796000000E-03
   2   2   8   5
   1   1   1   4.97750000000E-04
   2   2   8   6
   1   1   1  -4.99151000000E-03
   2   2   8   7
   1   1   1   2.15487000000E-03
   2   2   8   8
   1   1   1   5.38130240000E-01
   2   2   8   9
   1   1   1   1.57420000000E-03
   2   2   8  10
   1   1   1   8.08700000000E-05
   2   2   8  11
   1   1   1   1.11000000000E-05
   2   2   8  12
   1   1   1  -1.88292000000E-03
   2   2   9   1
   1   1   1   1.27821000000E-03
   2   2   9   2
   1   1   1   6.44280000000E-03
   2   2   9   3
   1   1   1  -5.08494550000E-01
   2   2   9   4
   1   1   1  -4.09497000000E-02
   2   2   9   5
   1   1   1  -4.99119000000E-03
   2   2   9   6
   1   1   1   4.97250000000E-04
   2   2   9   7
   1   1   1   8.08600000000E-05
   2   2   9   8
   1   1   1   1.57420000000E-03
   2   2   9   9
   1   1   1   5.38130200000E-01
   2   2   9  10
   1   1   1   2.15492000000E-03
   2   2   9  11
   1   1   1  -1.88292000000E-03
   2   2   9  12
   1   1   1   1.11200000000E-05
   2   2  10   1
   1   1   1  -1.76934000000E-03
   2   2  10   2
   1   1   1  -1.08627000000E-02
   2   2  10   3
   1   1   1   4.41650000000E-03
   2   2  10   4
   1   1   1  -1.06579030000E-01
   2   2  10   5
   1   1   1   4.41704000000E-03
   2   2  10   6
   1   1   1  -1.08629300000E-02
   2   2  10   7
   1   1   1   4.35920000000E-04
   2   2  10   8
   1   1   1   8.08700000000E-05
   2   2  10   9
   1   1   1   2.15492000000E-03
   2   2  10  10
   1   1   1   1.09519500000E-01
   2   2  10  11
   1   1   1   2.15489000000E-03
   2   2  10  12
   1   1   1   8.08600000000E-05
   2   2  11   1
   1   1   1   1.27793000000E-03
   2   2  11   2
   1   1   1   4.97950000000E-04
   2   2  11   3
   1   1   1  -4.99149000000E-03
   2   2  11   4
   1   1   1  -4.09494000000E-02
   2   2  11   5
   1   1   1  -5.08495600000E-01
   2   2  11   6
   1   1   1   6.44291000000E-03
   2   2  11   7
   1   1   1   8.08800000000E-05
   2   2  11   8
   1   1   1   1.11000000000E-05
   2   2  11   9
   1   1   1  -1.88292000000E-03
   2   2  11  10
   1   1   1   2.15489000000E-03
   2   2  11  11
   1   1   1   5.38130230000E-01
   2   2  11  12
   1   1   1   1.57419000000E-03
   2   2  12   1
   1   1   1  -4.09498500000E-02
   2   2  12   2
   1   1   1  -4.99115000000E-03
   2   2  12   3
   1   1   1   4.97170000000E-04
   2   2  12   4
   1   1   1   1.27806000000E-03
   2   2  12   5
   1   1   1   6.44279000000E-03
   2   2  12   6
   1   1   1  -5.08495100000E-01
   2   2  12   7
   1   1   1   2.15492000000E-03
   2   2  12   8
   1   1   1  -1.88292000000E-03
   2   2  12   9
   1   1   1   1.11200000000E-05
   2   2  12  10
   1   1   1   8.08600000000E-05
   2   2  12  11
   1   1   1   1.57419000000E-03
   2   2  12  12
   1   1   1   5.38130220000E-01
   2   3   1   1
   1   1   1  -1.32000000000E-06
   2   3   1   2
   1   1   1  -4.64300000000E-05
   2   3   1   3
   1   1   1  -2.94000000000E-05
   2   3   1   4
   1   1   1  -6.00000000000E-08
   2   3   1   5
   1   1   1   2.09000000000E-05
   2   3   1   6
   1   1   1   4.04600000000E-05
   2   3   1   7
   1   1   1  -6.10000000000E-07
   2   3   1   8
   1   1   1  -5.26000000000E-06
   2   3   1   9
   1   1   1  -7.90000000000E-06
   2   3   1  10
   1   1   1   6.30000000000E-07
   2   3   1  11
   1   1   1   7.14000000000E-06
   2   3   1  12
   1   1   1   6.23000000000E-06
   2   3   2   1
   1   1   1   1.18890000000E-04
   2   3   2   2
   1   1   1   1.81220000000E-04
   2   3   2   3
   1   1   1   7.46000000000E-05
   2   3   2   4
   1   1   1   2.89000000000E-06
   2   3   2   5
   1   1   1  -4.33400000000E-05
   2   3   2   6
   1   1   1  -2.65100000000E-05
   2   3   2   7
   1   1   1   1.16400000000E-05
   2   3   2   8
   1   1   1   1.84000000000E-05
   2   3   2   9
   1   1   1   1.99600000000E-05
   2   3   2  10
   1   1   1  -4.50000000000E-06
   2   3   2  11
   1   1   1  -1.51900000000E-05
   2   3   2  12
   1   1   1  -7.11000000000E-06
   2   3   3   1
   1   1   1   2.98000000000E-06
   2   3   3   2
   1   1   1  -1.15610000000E-04
   2   3   3   3
   1   1   1  -1.20560000000E-04
   2   3   3   4
   1   1   1  -5.92100000000E-05
   2   3   3   5
   1   1   1   7.55000000000E-06
   2   3   3   6
   1   1   1   8.19600000000E-05
   2   3   3   7
   1   1   1   1.22000000000E-06
   2   3   3   8
   1   1   1  -1.29500000000E-05
   2   3   3   9
   1   1   1  -2.64700000000E-05
   2   3   3  10
   1   1   1  -1.16000000000E-05
   2   3   3  11
   1   1   1   7.92000000000E-06
   2   3   3  12
   1   1   1   1.25100000000E-05
   2   3   4   1
   1   1   1   1.25000000000E-06
   2   3   4   2
   1   1   1   4.64400000000E-05
   2   3   4   3
   1   1   1   2.93900000000E-05
   2   3   4   4
   1   1   1   6.00000000000E-08
   2   3   4   5
   1   1   1  -2.08800000000E-05
   2   3   4   6
   1   1   1  -4.05300000000E-05
   2   3   4   7
   1   1   1   6.10000000000E-07
   2   3   4   8
   1   1   1   5.26000000000E-06
   2   3   4   9
   1   1   1   7.90000000000E-06
   2   3   4  10
   1   1   1  -6.30000000000E-07
   2   3   4  11
   1   1   1  -7.15000000000E-06
   2   3   4  12
   1   1   1  -6.24000000000E-06
   2   3   5   1
   1   1   1  -8.70000000000E-06
   2   3   5   2
   1   1   1  -9.58700000000E-05
   2   3   5   3
   1   1   1  -1.33400000000E-05
   2   3   5   4
   1   1   1   5.89400000000E-05
   2   3   5   5
   1   1   1   8.76200000000E-05
   2   3   5   6
   1   1   1   1.02630000000E-04
   2   3   5   7
   1   1   1  -3.99000000000E-06
   2   3   5   8
   1   1   1  -1.10100000000E-05
   2   3   5   9
   1   1   1  -9.53000000000E-06
   2   3   5  10
   1   1   1   1.44500000000E-05
   2   3   5  11
   1   1   1   2.46200000000E-05
   2   3   5  12
   1   1   1   1.59100000000E-05
   2   3   6   1
   1   1   1  -1.13040000000E-04
   2   3   6   2
   1   1   1   3.04100000000E-05
   2   3   6   3
   1   1   1   5.93900000000E-05
   2   3   6   4
   1   1   1  -2.59000000000E-06
   2   3   6   5
   1   1   1  -5.18500000000E-05
   2   3   6   6
   1   1   1  -1.58060000000E-04
   2   3   6   7
   1   1   1  -8.86000000000E-06
   2   3   6   8
   1   1   1   5.57000000000E-06
   2   3   6   9
   1   1   1   1.60600000000E-05
   2   3   6  10
   1   1   1   1.65000000000E-06
   2   3   6  11
   1   1   1  -1.73500000000E-05
   2   3   6  12
   1   1   1  -2.13100000000E-05
   2   3   7   1
   1   1   1  -3.00000000000E-08
   2   3   7   2
   1   1   1  -1.58000000000E-06
   2   3   7   3
   1   1   1  -1.01000000000E-06
   2   3   7   4
   1   1   1   0.00000000000E+00
   2   3   7   5
   1   1   1   7.10000000000E-07
   2   3   7   6
   1   1   1   1.39000000000E-06
   2   3   7   7
   1   1   1  -2.00000000000E-08
   2   3   7   8
   1   1   1  -1.80000000000E-07
   2   3   7   9
   1   1   1  -2.70000000000E-07
   2   3   7  10
   1   1   1   2.00000000000E-08
   2   3   7  11
   1   1   1   2.40000000000E-07
   2   3   7  12
   1   1   1   2.10000000000E-07
   2   3   8   1
   1   1   1  -7.94000000000E-06
   2   3   8   2
   1   1   1  -8.90000000000E-06
   2   3   8   3
   1   1   1  -1.74000000000E-06
   2   3   8   4
   1   1   1   1.36000000000E-06
   2   3   8   5
   1   1   1   2.64000000000E-06
   2   3   8   6
   1   1   1  -4.50000000000E-07
   2   3   8   7
   1   1   1  -8.00000000000E-07
   2   3   8   8
   1   1   1  -8.70000000000E-07
   2   3   8   9
   1   1   1  -6.20000000000E-07
   2   3   8  10
   1   1   1   6.00000000000E-07
   2   3   8  11
   1   1   1   7.90000000000E-07
   2   3   8  12
   1   1   1   1.30000000000E-07
   2   3   9   1
   1   1   1  -3.31000000000E-06
   2   3   9   2
   1   1   1   2.85000000000E-06
   2   3   9   3
   1   1   1   5.99000000000E-06
   2   3   9   4
   1   1   1   3.85000000000E-06
   2   3   9   5
   1   1   1   6.60000000000E-07
   2   3   9   6
   1   1   1  -4.68000000000E-06
   2   3   9   7
   1   1   1  -3.90000000000E-07
   2   3   9   8
   1   1   1   3.70000000000E-07
   2   3   9   9
   1   1   1   1.22000000000E-06
   2   3   9  10
   1   1   1   8.90000000000E-07
   2   3   9  11
   1   1   1  -1.20000000000E-07
   2   3   9  12
   1   1   1  -6.30000000000E-07
   2   3  10   1
   1   1   1   4.00000000000E-08
   2   3  10   2
   1   1   1   1.59000000000E-06
   2   3  10   3
   1   1   1   1.01000000000E-06
   2   3  10   4
   1   1   1   0.00000000000E+00
   2   3  10   5
   1   1   1  -7.10000000000E-07
   2   3  10   6
   1   1   1  -1.39000000000E-06
   2   3  10   7
   1   1   1   2.00000000000E-08
   2   3  10   8
   1   1   1   1.80000000000E-07
   2   3  10   9
   1   1   1   2.70000000000E-07
   2   3  10  10
   1   1   1  -2.00000000000E-08
   2   3  10  11
   1   1   1  -2.40000000000E-07
   2   3  10  12
   1   1   1  -2.10000000000E-07
   2   3  11   1
   1   1   1   3.54000000000E-06
   2   3  11   2
   1   1   1   5.49000000000E-06
   2   3  11   3
   1   1   1  -7.10000000000E-07
   2   3  11   4
   1   1   1  -3.83000000000E-06
   2   3  11   5
   1   1   1  -4.41000000000E-06
   2   3  11   6
   1   1   1  -2.60000000000E-06
   2   3  11   7
   1   1   1   5.00000000000E-07
   2   3  11   8
   1   1   1   5.80000000000E-07
   2   3  11   9
   1   1   1   2.00000000000E-07
   2   3  11  10
   1   1   1  -1.00000000000E-06
   2   3  11  11
   1   1   1  -1.17000000000E-06
   2   3  11  12
   1   1   1  -4.90000000000E-07
   2   3  12   1
   1   1   1   7.72000000000E-06
   2   3  12   2
   1   1   1   5.60000000000E-07
   2   3  12   3
   1   1   1  -3.54000000000E-06
   2   3  12   4
   1   1   1  -1.37000000000E-06
   2   3  12   5
   1   1   1   1.11000000000E-06
   2   3  12   6
   1   1   1   7.72000000000E-06
   2   3  12   7
   1   1   1   6.90000000000E-07
   2   3  12   8
   1   1   1  -7.00000000000E-08
   2   3  12   9
   1   1   1  -8.00000000000E-07
   2   3  12  10
   1   1   1  -4.90000000000E-07
   2   3  12  11
   1   1   1   4.90000000000E-07
   2   3  12  12
   1   1   1   9.90000000000E-07
   3   1   1   1
   1   1   1  -1.95320000000E-04
   3   1   1   2
   1   1   1   1.02800000000E-04
   3   1   1   3
   1   1   1  -4.95500000000E-05
   3   1   1   4
   1   1   1   1.03220000000E-04
   3   1   1   5
   1   1   1  -5.13600000000E-05
   3   1   1   6
   1   1   1   1.00850000000E-04
   3   1   1   7
   1   1   1   1.04400000000E-05
   3   1   1   8
   1   1   1  -9.20000000000E-07
   3   1   1   9
   1   1   1  -7.90000000000E-07
   3   1   1  10
   1   1   1  -6.21000000000E-06
   3   1   1  11
   1   1   1  -6.20000000000E-07
   3   1   1  12
   1   1   1  -7.50000000000E-07
   3   1   2   1
   1   1   1  -1.15890000000E-04
   3   1   2   2
   1   1   1   9.60300000000E-05
   3   1   2   3
   1   1   1   1.39100000000E-05
   3   1   2   4
   1   1   1   4.45700000000E-05
   3   1   2   5
   1   1   1  -5.61700000000E-05
   3   1   2   6
   1   1   1   2.57400000000E-05
   3   1   2   7
   1   1   1   6.11000000000E-06
   3   1   2   8
   1   1   1  -3.89000000000E-06
   3   1   2   9
   1   1   1  -3.82000000000E-06
   3   1   2  10
   1   1   1  -2.84000000000E-06
   3   1   2  11
   1   1   1   2.70000000000E-06
   3   1   2  12
   1   1   1   2.63000000000E-06
   3   1   3   1
   1   1   1   3.08400000000E-05
   3   1   3   2
   1   1   1   7.77000000000E-06
   3   1   3   3
   1   1   1   6.52000000000E-05
   3   1   3   4
   1   1   1  -8.20900000000E-05
   3   1   3   5
   1   1   1   2.08100000000E-05
   3   1   3   6
   1   1   1  -3.67500000000E-05
   3   1   3   7
   1   1   1  -1.97000000000E-06
   3   1   3   8
   1   1   1  -2.47000000000E-06
   3   1   3   9
   1   1   1  -2.52000000000E-06
   3   1   3  10
   1   1   1   4.32000000000E-06
   3   1   3  11
   1   1   1   1.62000000000E-06
   3   1   3  12
   1   1   1   1.66000000000E-06
   3   1   4   1
   1   1   1   4.32200000000E-05
   3   1   4   2
   1   1   1  -2.07400000000E-05
   3   1   4   3
   1   1   1   4.96800000000E-05
   3   1   4   4
   1   1   1  -9.50200000000E-05
   3   1   4   5
   1   1   1   4.96100000000E-05
   3   1   4   6
   1   1   1  -2.08800000000E-05
   3   1   4   7
   1   1   1  -2.66000000000E-06
   3   1   4   8
   1   1   1  -4.10000000000E-07
   3   1   4   9
   1   1   1  -4.60000000000E-07
   3   1   4  10
   1   1   1   5.04000000000E-06
   3   1   4  11
   1   1   1  -4.60000000000E-07
   3   1   4  12
   1   1   1  -4.00000000000E-07
   3   1   5   1
   1   1   1   2.53100000000E-05
   3   1   5   2
   1   1   1  -2.78300000000E-05
   3   1   5   3
   1   1   1   1.69000000000E-05
   3   1   5   4
   1   1   1  -6.24200000000E-05
   3   1   5   5
   1   1   1   4.85000000000E-05
   3   1   5   6
   1   1   1   3.73000000000E-06
   3   1   5   7
   1   1   1  -1.59000000000E-06
   3   1   5   8
   1   1   1   1.18000000000E-06
   3   1   5   9
   1   1   1   1.14000000000E-06
   3   1   5  10
   1   1   1   3.29000000000E-06
   3   1   5  11
   1   1   1  -1.80000000000E-06
   3   1   5  12
   1   1   1  -1.76000000000E-06
   3   1   6   1
   1   1   1  -9.98300000000E-05
   3   1   6   2
   1   1   1   2.17400000000E-05
   3   1   6   3
   1   1   1  -4.75300000000E-05
   3   1   6   4
   1   1   1   3.61700000000E-05
   3   1   6   5
   1   1   1   1.37500000000E-05
   3   1   6   6
   1   1   1   8.29900000000E-05
   3   1   6   7
   1   1   1   5.25000000000E-06
   3   1   6   8
   1   1   1   2.29000000000E-06
   3   1   6   9
   1   1   1   2.35000000000E-06
   3   1   6  10
   1   1   1  -2.33000000000E-06
   3   1   6  11
   1   1   1  -3.35000000000E-06
   3   1   6  12
   1   1   1  -3.41000000000E-06
   3   1   7   1
   1   1   1  -1.89500000000E-05
   3   1   7   2
   1   1   1   1.02800000000E-05
   3   1   7   3
   1   1   1  -5.80000000000E-06
   3   1   7   4
   1   1   1   1.25600000000E-05
   3   1   7   5
   1   1   1  -6.71000000000E-06
   3   1   7   6
   1   1   1   9.36000000000E-06
   3   1   7   7
   1   1   1   1.03000000000E-06
   3   1   7   8
   1   1   1  -1.00000000000E-07
   3   1   7   9
   1   1   1  -9.00000000000E-08
   3   1   7  10
   1   1   1  -7.30000000000E-07
   3   1   7  11
   1   1   1   0.00000000000E+00
   3   1   7  12
   1   1   1  -2.00000000000E-08
   3   1   8   1
   1   1   1  -9.75000000000E-06
   3   1   8   2
   1   1   1   9.10000000000E-06
   3   1   8   3
   1   1   1   2.29000000000E-06
   3   1   8   4
   1   1   1   3.58000000000E-06
   3   1   8   5
   1   1   1  -5.66000000000E-06
   3   1   8   6
   1   1   1   1.14000000000E-06
   3   1   8   7
   1   1   1   5.10000000000E-07
   3   1   8   8
   1   1   1  -4.20000000000E-07
   3   1   8   9
   1   1   1  -4.20000000000E-07
   3   1   8  10
   1   1   1  -2.30000000000E-07
   3   1   8  11
   1   1   1   3.20000000000E-07
   3   1   8  12
   1   1   1   3.20000000000E-07
   3   1   9   1
   1   1   1   3.65000000000E-06
   3   1   9   2
   1   1   1   4.34000000000E-06
   3   1   9   3
   1   1   1   1.24600000000E-05
   3   1   9   4
   1   1   1  -1.23700000000E-05
   3   1   9   5
   1   1   1   5.30000000000E-07
   3   1   9   6
   1   1   1  -7.63000000000E-06
   3   1   9   7
   1   1   1  -2.50000000000E-07
   3   1   9   8
   1   1   1  -6.30000000000E-07
   3   1   9   9
   1   1   1  -6.30000000000E-07
   3   1   9  10
   1   1   1   6.50000000000E-07
   3   1   9  11
   1   1   1   4.80000000000E-07
   3   1   9  12
   1   1   1   4.90000000000E-07
   3   1  10   1
   1   1   1   1.55700000000E-05
   3   1  10   2
   1   1   1  -8.22000000000E-06
   3   1  10   3
   1   1   1   1.19000000000E-05
   3   1  10   4
   1   1   1  -2.39000000000E-05
   3   1  10   5
   1   1   1   1.28500000000E-05
   3   1  10   6
   1   1   1  -7.28000000000E-06
   3   1  10   7
   1   1   1  -9.10000000000E-07
   3   1  10   8
   1   1   1  -2.00000000000E-08
   3   1  10   9
   1   1   1  -3.00000000000E-08
   3   1  10  10
   1   1   1   1.29000000000E-06
   3   1  10  11
   1   1   1  -1.20000000000E-07
   3   1  10  12
   1   1   1  -1.00000000000E-07
   3   1  11   1
   1   1   1   4.96000000000E-06
   3   1  11   2
   1   1   1  -7.75000000000E-06
   3   1  11   3
   1   1   1   1.35000000000E-06
   3   1  11   4
   1   1   1  -1.28500000000E-05
   3   1  11   5
   1   1   1   1.21500000000E-05
   3   1  11   6
   1   1   1   3.04000000000E-06
   3   1  11   7
   1   1   1  -3.10000000000E-07
   3   1  11   8
   1   1   1   4.40000000000E-07
   3   1  11   9
   1   1   1   4.30000000000E-07
   3   1  11  10
   1   1   1   6.80000000000E-07
   3   1  11  11
   1   1   1  -5.70000000000E-07
   3   1  11  12
   1   1   1  -5.60000000000E-07
   3   1  12   1
   1   1   1  -1.03100000000E-05
   3   1  12   2
   1   1   1   7.10000000000E-07
   3   1  12   3
   1   1   1  -6.04000000000E-06
   3   1  12   4
   1   1   1   2.95000000000E-06
   3   1  12   5
   1   1   1   3.39000000000E-06
   3   1  12   6
   1   1   1   1.01400000000E-05
   3   1  12   7
   1   1   1   5.40000000000E-07
   3   1  12   8
   1   1   1   3.70000000000E-07
   3   1  12   9
   1   1   1   3.80000000000E-07
   3   1  12  10
   1   1   1  -2.00000000000E-07
   3   1  12  11
   1   1   1  -5.00000000000E-07
   3   1  12  12
   1   1   1  -5.00000000000E-07
   3   2   1   1
   1   1   1  -1.32000000000E-06
   3   2   1   2
   1   1   1   1.18890000000E-04
   3   2   1   3
   1   1   1   2.98000000000E-06
   3   2   1   4
   1   1   1   1.25000000000E-06
   3   2   1   5
   1   1   1  -8.70000000000E-06
   3   2   1   6
   1   1   1  -1.13040000000E-04
   3   2   1   7
   1   1   1  -3.00000000000E-08
   3   2   1   8
   1   1   1  -7.94000000000E-06
   3   2   1   9
   1   1   1  -3.31000000000E-06
   3   2   1  10
   1   1   1   4.00000000000E-08
   3   2   1  11
   1   1   1   3.54000000000E-06
   3   2   1  12
   1   1   1   7.72000000000E-06
   3   2   2   1
   1   1   1  -4.64300000000E-05
   3   2   2   2
   1   1   1   1.81220000000E-04
   3   2   2   3
   1   1   1  -1.15610000000E-04
   3   2   2   4
   1   1   1   4.64400000000E-05
   3   2   2   5
   1   1   1  -9.58700000000E-05
   3   2   2   6
   1   1   1   3.04100000000E-05
   3   2   2   7
   1   1   1  -1.58000000000E-06
   3   2   2   8
   1   1   1  -8.90000000000E-06
   3   2   2   9
   1   1   1   2.85000000000E-06
   3   2   2  10
   1   1   1   1.59000000000E-06
   3   2   2  11
   1   1   1   5.49000000000E-06
   3   2   2  12
   1   1   1   5.60000000000E-07
   3   2   3   1
   1   1   1  -2.94000000000E-05
   3   2   3   2
   1   1   1   7.46000000000E-05
   3   2   3   3
   1   1   1  -1.20560000000E-04
   3   2   3   4
   1   1   1   2.93900000000E-05
   3   2   3   5
   1   1   1  -1.33400000000E-05
   3   2   3   6
   1   1   1   5.93900000000E-05
   3   2   3   7
   1   1   1  -1.01000000000E-06
   3   2   3   8
   1   1   1  -1.74000000000E-06
   3   2   3   9
   1   1   1   5.99000000000E-06
   3   2   3  10
   1   1   1   1.01000000000E-06
   3   2   3  11
   1   1   1  -7.10000000000E-07
   3   2   3  12
   1   1   1  -3.54000000000E-06
   3   2   4   1
   1   1   1  -6.00000000000E-08
   3   2   4   2
   1   1   1   2.89000000000E-06
   3   2   4   3
   1   1   1  -5.92100000000E-05
   3   2   4   4
   1   1   1   6.00000000000E-08
   3   2   4   5
   1   1   1   5.89400000000E-05
   3   2   4   6
   1   1   1  -2.59000000000E-06
   3   2   4   7
   1   1   1   0.00000000000E+00
   3   2   4   8
   1   1   1   1.36000000000E-06
   3   2   4   9
   1   1   1   3.85000000000E-06
   3   2   4  10
   1   1   1   0.00000000000E+00
   3   2   4  11
   1   1   1  -3.83000000000E-06
   3   2   4  12
   1   1   1  -1.37000000000E-06
   3   2   5   1
   1   1   1   2.09000000000E-05
   3   2   5   2
   1   1   1  -4.33400000000E-05
   3   2   5   3
   1   1   1   7.55000000000E-06
   3   2   5   4
   1   1   1  -2.08800000000E-05
   3   2   5   5
   1   1   1   8.76200000000E-05
   3   2   5   6
   1   1   1  -5.18500000000E-05
   3   2   5   7
   1   1   1   7.10000000000E-07
   3   2   5   8
   1   1   1   2.64000000000E-06
   3   2   5   9
   1   1   1   6.60000000000E-07
   3   2   5  10
   1   1   1  -7.10000000000E-07
   3   2   5  11
   1   1   1  -4.41000000000E-06
   3   2   5  12
   1   1   1   1.11000000000E-06
   3   2   6   1
   1   1   1   4.04600000000E-05
   3   2   6   2
   1   1   1  -2.65100000000E-05
   3   2   6   3
   1   1   1   8.19600000000E-05
   3   2   6   4
   1   1   1  -4.05300000000E-05
   3   2   6   5
   1   1   1   1.02630000000E-04
   3   2   6   6
   1   1   1  -1.58060000000E-04
   3   2   6   7
   1   1   1   1.39000000000E-06
   3   2   6   8
   1   1   1  -4.50000000000E-07
   3   2   6   9
   1   1   1  -4.68000000000E-06
   3   2   6  10
   1   1   1  -1.39000000000E-06
   3   2   6  11
   1   1   1  -2.60000000000E-06
   3   2   6  12
   1   1   1   7.72000000000E-06
   3   2   7   1
   1   1   1  -6.10000000000E-07
   3   2   7   2
   1   1   1   1.16400000000E-05
   3   2   7   3
   1   1   1   1.22000000000E-06
   3   2   7   4
   1   1   1   6.10000000000E-07
   3   2   7   5
   1   1   1  -3.99000000000E-06
   3   2   7   6
   1   1   1  -8.86000000000E-06
   3   2   7   7
   1   1   1  -2.00000000000E-08
   3   2   7   8
   1   1   1  -8.00000000000E-07
   3   2   7   9
   1   1   1  -3.90000000000E-07
   3   2   7  10
   1   1   1   2.00000000000E-08
   3   2   7  11
   1   1   1   5.00000000000E-07
   3   2   7  12
   1   1   1   6.90000000000E-07
   3   2   8   1
   1   1   1  -5.26000000000E-06
   3   2   8   2
   1   1   1   1.84000000000E-05
   3   2   8   3
   1   1   1  -1.29500000000E-05
   3   2   8   4
   1   1   1   5.26000000000E-06
   3   2   8   5
   1   1   1  -1.10100000000E-05
   3   2   8   6
   1   1   1   5.57000000000E-06
   3   2   8   7
   1   1   1  -1.80000000000E-07
   3   2   8   8
   1   1   1  -8.70000000000E-07
   3   2   8   9
   1   1   1   3.70000000000E-07
   3   2   8  10
   1   1   1   1.80000000000E-07
   3   2   8  11
   1   1   1   5.80000000000E-07
   3   2   8  12
   1   1   1  -7.00000000000E-08
   3   2   9   1
   1   1   1  -7.90000000000E-06
   3   2   9   2
   1   1   1   1.99600000000E-05
   3   2   9   3
   1   1   1  -2.64700000000E-05
   3   2   9   4
   1   1   1   7.90000000000E-06
   3   2   9   5
   1   1   1  -9.53000000000E-06
   3   2   9   6
   1   1   1   1.60600000000E-05
   3   2   9   7
   1   1   1  -2.70000000000E-07
   3   2   9   8
   1   1   1  -6.20000000000E-07
   3   2   9   9
   1   1   1   1.22000000000E-06
   3   2   9  10
   1   1   1   2.70000000000E-07
   3   2   9  11
   1   1   1   2.00000000000E-07
   3   2   9  12
   1   1   1  -8.00000000000E-07
   3   2  10   1
   1   1   1   6.30000000000E-07
   3   2  10   2
   1   1   1  -4.50000000000E-06
   3   2  10   3
   1   1   1  -1.16000000000E-05
   3   2  10   4
   1   1   1  -6.30000000000E-07
   3   2  10   5
   1   1   1   1.44500000000E-05
   3   2  10   6
   1   1   1   1.65000000000E-06
   3   2  10   7
   1   1   1   2.00000000000E-08
   3   2  10   8
   1   1   1   6.00000000000E-07
   3   2  10   9
   1   1   1   8.90000000000E-07
   3   2  10  10
   1   1   1  -2.00000000000E-08
   3   2  10  11
   1   1   1  -1.00000000000E-06
   3   2  10  12
   1   1   1  -4.90000000000E-07
   3   2  11   1
   1   1   1   7.14000000000E-06
   3   2  11   2
   1   1   1  -1.51900000000E-05
   3   2  11   3
   1   1   1   7.92000000000E-06
   3   2  11   4
   1   1   1  -7.15000000000E-06
   3   2  11   5
   1   1   1   2.46200000000E-05
   3   2  11   6
   1   1   1  -1.73500000000E-05
   3   2  11   7
   1   1   1   2.40000000000E-07
   3   2  11   8
   1   1   1   7.90000000000E-07
   3   2  11   9
   1   1   1  -1.20000000000E-07
   3   2  11  10
   1   1   1  -2.40000000000E-07
   3   2  11  11
   1   1   1  -1.17000000000E-06
   3   2  11  12
   1   1   1   4.90000000000E-07
   3   2  12   1
   1   1   1   6.23000000000E-06
   3   2  12   2
   1   1   1  -7.11000000000E-06
   3   2  12   3
   1   1   1   1.25100000000E-05
   3   2  12   4
   1   1   1  -6.24000000000E-06
   3   2  12   5
   1   1   1   1.59100000000E-05
   3   2  12   6
   1   1   1  -2.13100000000E-05
   3   2  12   7
   1   1   1   2.10000000000E-07
   3   2  12   8
   1   1   1   1.30000000000E-07
   3   2  12   9
   1   1   1  -6.30000000000E-07
   3   2  12  10
   1   1   1  -2.10000000000E-07
   3   2  12  11
   1   1   1  -4.90000000000E-07
   3   2  12  12
   1   1   1   9.90000000000E-07
   3   3   1   1
   1   1   1   2.56922780000E-01
   3   3   1   2
   1   1   1  -1.21303820000E-01
   3   3   1   3
   1   1   1   1.53649400000E-02
   3   3   1   4
   1   1   1  -1.39255400000E-02
   3   3   1   5
   1   1   1   1.53652600000E-02
   3   3   1   6
   1   1   1  -1.21304670000E-01
   3   3   1   7
   1   1   1  -6.94939800000E-02
   3   3   1   8
   1   1   1   6.12208000000E-03
   3   3   1   9
   1   1   1   1.41503300000E-02
   3   3   1  10
   1   1   1  -2.14432000000E-03
   3   3   1  11
   1   1   1   1.41502600000E-02
   3   3   1  12
   1   1   1   6.12213000000E-03
   3   3   2   1
   1   1   1  -1.21303820000E-01
   3   3   2   2
   1   1   1   2.56921590000E-01
   3   3   2   3
   1   1   1  -1.21306540000E-01
   3   3   2   4
   1   1   1   1.53644400000E-02
   3   3   2   5
   1   1   1  -1.39274900000E-02
   3   3   2   6
   1   1   1   1.53638700000E-02
   3   3   2   7
   1   1   1   6.12220000000E-03
   3   3   2   8
   1   1   1  -6.94950100000E-02
   3   3   2   9
   1   1   1   6.12222000000E-03
   3   3   2  10
   1   1   1   1.41502200000E-02
   3   3   2  11
   1   1   1  -2.14459000000E-03
   3   3   2  12
   1   1   1   1.41496400000E-02
   3   3   3   1
   1   1   1   1.53649400000E-02
   3   3   3   2
   1   1   1  -1.21306540000E-01
   3   3   3   3
   1   1   1   2.56918930000E-01
   3   3   3   4
   1   1   1  -1.21306240000E-01
   3   3   3   5
   1   1   1   1.53639400000E-02
   3   3   3   6
   1   1   1  -1.39284600000E-02
   3   3   3   7
   1   1   1   1.41503300000E-02
   3   3   3   8
   1   1   1   6.12211000000E-03
   3   3   3   9
   1   1   1  -6.94945500000E-02
   3   3   3  10
   1   1   1   6.12227000000E-03
   3   3   3  11
   1   1   1   1.41496000000E-02
   3   3   3  12
   1   1   1  -2.14420000000E-03
   3   3   4   1
   1   1   1  -1.39255400000E-02
   3   3   4   2
   1   1   1   1.53644400000E-02
   3   3   4   3
   1   1   1  -1.21306240000E-01
   3   3   4   4
   1   1   1   2.56918750000E-01
   3   3   4   5
   1   1   1  -1.21305870000E-01
   3   3   4   6
   1   1   1   1.53642300000E-02
   3   3   4   7
   1   1   1  -2.14415000000E-03
   3   3   4   8
   1   1   1   1.41502900000E-02
   3   3   4   9
   1   1   1   6.12201000000E-03
   3   3   4  10
   1   1   1  -6.94940600000E-02
   3   3   4  11
   1   1   1   6.12200000000E-03
   3   3   4  12
   1   1   1   1.41502600000E-02
   3   3   5   1
   1   1   1   1.53652600000E-02
   3   3   5   2
   1   1   1  -1.39274900000E-02
   3   3   5   3
   1   1   1   1.53639400000E-02
   3   3   5   4
   1   1   1  -1.21305870000E-01
   3   3   5   5
   1   1   1   2.56919500000E-01
   3   3   5   6
   1   1   1  -1.21306710000E-01
   3   3   5   7
   1   1   1   1.41503400000E-02
   3   3   5   8
   1   1   1  -2.14421000000E-03
   3   3   5   9
   1   1   1   1.41496300000E-02
   3   3   5  10
   1   1   1   6.12217000000E-03
   3   3   5  11
   1   1   1  -6.94950700000E-02
   3   3   5  12
   1   1   1   6.12205000000E-03
   3   3   6   1
   1   1   1  -1.21304670000E-01
   3   3   6   2
   1   1   1   1.53638700000E-02
   3   3   6   3
   1   1   1  -1.39284600000E-02
   3   3   6   4
   1   1   1   1.53642300000E-02
   3   3   6   5
   1   1   1  -1.21306710000E-01
   3   3   6   6
   1   1   1   2.56919580000E-01
   3   3   6   7
   1   1   1   6.12224000000E-03
   3   3   6   8
   1   1   1   1.41497000000E-02
   3   3   6   9
   1   1   1  -2.14432000000E-03
   3   3   6  10
   1   1   1   1.41502800000E-02
   3   3   6  11
   1   1   1   6.12227000000E-03
   3   3   6  12
   1   1   1  -6.94947600000E-02
   3   3   7   1
   1   1   1  -6.94939800000E-02
   3   3   7   2
   1   1   1   6.12220000000E-03
   3   3   7   3
   1   1   1   1.41503300000E-02
   3   3   7   4
   1   1   1  -2.14415000000E-03
   3   3   7   5
   1   1   1   1.41503400000E-02
   3   3   7   6
   1   1   1   6.12224000000E-03
   3   3   7   7
   1   1   1   4.81132900000E-02
   3   3   7   8
   1   1   1  -7.74200000000E-03
   3   3   7   9
   1   1   1   4.44700000000E-04
   3   3   7  10
   1   1   1  -2.42039000000E-03
   3   3   7  11
   1   1   1   4.44700000000E-04
   3   3   7  12
   1   1   1  -7.74201000000E-03
   3   3   8   1
   1   1   1   6.12208000000E-03
   3   3   8   2
   1   1   1  -6.94950100000E-02
   3   3   8   3
   1   1   1   6.12211000000E-03
   3   3   8   4
   1   1   1   1.41502900000E-02
   3   3   8   5
   1   1   1  -2.14421000000E-03
   3   3   8   6
   1   1   1   1.41497000000E-02
   3   3   8   7
   1   1   1  -7.74200000000E-03
   3   3   8   8
   1   1   1   4.81139300000E-02
   3   3   8   9
   1   1   1  -7.74194000000E-03
   3   3   8  10
   1   1   1   4.44710000000E-04
   3   3   8  11
   1   1   1  -2.42213000000E-03
   3   3   8  12
   1   1   1   4.45430000000E-04
   3   3   9   1
   1   1   1   1.41503300000E-02
   3   3   9   2
   1   1   1   6.12222000000E-03
   3   3   9   3
   1   1   1  -6.94945500000E-02
   3   3   9   4
   1   1   1   6.12201000000E-03
   3   3   9   5
   1   1   1   1.41496300000E-02
   3   3   9   6
   1   1   1  -2.14432000000E-03
   3   3   9   7
   1   1   1   4.44700000000E-04
   3   3   9   8
   1   1   1  -7.74194000000E-03
   3   3   9   9
   1   1   1   4.81141000000E-02
   3   3   9  10
   1   1   1  -7.74199000000E-03
   3   3   9  11
   1   1   1   4.45390000000E-04
   3   3   9  12
   1   1   1  -2.42208000000E-03
   3   3  10   1
   1   1   1  -2.14432000000E-03
   3   3  10   2
   1   1   1   1.41502200000E-02
   3   3  10   3
   1   1   1   6.12227000000E-03
   3   3  10   4
   1   1   1  -6.94940600000E-02
   3   3  10   5
   1   1   1   6.12217000000E-03
   3   3  10   6
   1   1   1   1.41502800000E-02
   3   3  10   7
   1   1   1  -2.42039000000E-03
   3   3  10   8
   1   1   1   4.44710000000E-04
   3   3  10   9
   1   1   1  -7.74199000000E-03
   3   3  10  10
   1   1   1   4.81133800000E-02
   3   3  10  11
   1   1   1  -7.74196000000E-03
   3   3  10  12
   1   1   1   4.44710000000E-04
   3   3  11   1
   1   1   1   1.41502600000E-02
   3   3  11   2
   1   1   1  -2.14459000000E-03
   3   3  11   3
   1   1   1   1.41496000000E-02
   3   3  11   4
   1   1   1   6.12200000000E-03
   3   3  11   5
   1   1   1  -6.94950700000E-02
   3   3  11   6
   1   1   1   6.12227000000E-03
   3   3  11   7
   1   1   1   4.44700000000E-04
   3   3  11   8
   1   1   1  -2.42213000000E-03
   3   3  11   9
   1   1   1   4.45390000000E-04
   3   3  11  10
   1   1   1  -7.74196000000E-03
   3   3  11  11
   1   1   1   4.81141600000E-02
   3   3  11  12
   1   1   1  -7.74191000000E-03
   3   3  12   1
   1   1   1   6.12213000000E-03
   3   3  12   2
   1   1   1   1.41496400000E-02
   3   3  12   3
   1   1   1  -2.14420000000E-03
   3   3  12   4
   1   1   1   1.41502600000E-02
   3   3  12   5
   1   1   1   6.12205000000E-03
   3   3  12   6
   1   1   1  -6.94947600000E-02
   3   3  12   7
   1   1   1  -7.74201000000E-03
   3   3  12   8
   1   1   1   4.45430000000E-04
   3   3  12   9
   1   1   1  -2.42208000000E-03
   3   3  12  10
   1   1   1   4.44710000000E-04
   3   3  12  11
   1   1   1  -7.74191000000E-03
   3   3  12  12
   1   1   1   4.81140100000E-02


==> anc/C6H6/inputs/DFPT.in <==
C6H6
&INPUTPH
    outdir = 'work'
    prefix = 'C6H6'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    ldisp = .true.
    nq1 = 1
    nq2 = 1
    nq3 = 1

    alpha_mix = 0.3
    tr2_ph = 1e-21

    electron_phonon = 'defpot'
/


==> anc/C6H6/inputs/DFT.in <==
&CONTROL
    prefix = 'C6H6'
    outdir = 'work'
    pseudo_dir = 'pp'
/
&SYSTEM
    ibrav = 1
    ntyp = 2
    nat = 12

    a = 15.0

    ecutwfc = 150.0
    nbnd = 50

    nosym = .true.
    noinv = .true.
/
&ELECTRONS
    conv_thr = 1e-18
/

ATOMIC_SPECIES
C 12.0 C.upf
H  1.0 H.upf

ATOMIC_POSITIONS angstrom
C  1.3969740301  0.0000000000 0.0
C  0.6984877660  1.2098169110 0.0
C -0.6984877660  1.2098169110 0.0
C -1.3969740301  0.0000000000 0.0
C -0.6984877660 -1.2098169110 0.0
C  0.6984877660 -1.2098169110 0.0
H  2.4862071735  0.0000000000 0.0
H  1.2431066006  2.1531191374 0.0
H -1.2431066006  2.1531191374 0.0
H -2.4862071735  0.0000000000 0.0
H -1.2431066006 -2.1531191374 0.0
H  1.2431066006 -2.1531191374 0.0

K_POINTS automatic
1 1 1 0 0 0


==> anc/C6H6/inputs/cDFPT.in <==
C6H6
&INPUTPH
    outdir = 'work'
    prefix = 'C6H6'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    ldisp = .true.
    nq1 = 1
    nq2 = 1
    nq3 = 1

    alpha_mix = 0.3
    tr2_ph = 1e-21

    electron_phonon = 'defpot'

    cdfpt = .true.
    subspace = 'cDFPT.sub'
/


==> anc/C6H6/inputs/cDFPT.sub <==
1 1 1 50 0
1
2
3
4
5
6
7
8
9
10
11
12
13
14
15
16
17
18
19
20
21
22
23
24
25
26
27
28
29
30
31
32
33
34
35
36
37
38
39
40
41
42
43
44
45
46
47
48
49
50


==> anc/C6H6/inputs/cDFPT_pz.in <==
C6H6
&INPUTPH
    outdir = 'work'
    prefix = 'C6H6'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    ldisp = .true.
    nq1 = 1
    nq2 = 1
    nq3 = 1

    alpha_mix = 0.3
    tr2_ph = 1e-21

    electron_phonon = 'defpot'

    cdfpt = .true.
    subspace = 'cDFPT_pz.sub'
/


==> anc/C6H6/inputs/cDFPT_pz.sub <==
1 1 1 6 0
11
14
15
16
17
50


==> anc/N2/DFPT.elph <==
0 0 0  -0.000000   0.000000
0 0 1  -0.000000  -0.000000
0 0 2   4.116850  -2.726989
0 0 3  -7.851612   0.205089
0 0 4   0.000000   0.000000
0 0 5   0.850480  -0.086787
0 0 6  -1.271709  -1.452966
0 0 7  -0.000009  -0.000009
0 0 8   0.000270   0.000133
0 1 0  -0.000000  -0.000000
0 1 1  -0.000000   0.000000
0 1 2   0.649376  -0.597820
0 1 3  -1.379905   0.258460
0 1 4  -0.000000  -0.000000
0 1 5  -2.158966   0.576032
0 1 6   3.883440   3.223345
0 1 7   0.000012   0.000010
0 1 8  -0.000281  -0.000088
0 2 0   4.116850   2.726989
0 2 1   0.649376   0.597820
0 2 2  -0.000000   0.000000
0 2 3  -0.000000  -0.000000
0 2 4  -0.021129  -0.027032
0 2 5  -0.000000   0.000000
0 2 6   0.000000   0.000000
0 2 7  -0.081547  -0.538211
0 2 8   0.678131   0.072570
0 3 0  -7.851612  -0.205089
0 3 1  -1.379905  -0.258460
0 3 2  -0.000000   0.000000
0 3 3  -0.000000   0.000000
0 3 4   0.051292   0.018632
0 3 5   0.000001  -0.000000
0 3 6  -0.000000   0.000000
0 3 7   0.563909   0.657001
0 3 8  -0.975676   0.474097
0 4 0   0.000000  -0.000000
0 4 1  -0.000000  -0.000000
0 4 2  -0.021129   0.027032
0 4 3   0.051292  -0.018632
0 4 4  -0.000000   0.000000
0 4 5  -3.062250   1.382255
0 4 6   6.549251   3.833021
0 4 7   0.000015   0.000008
0 4 8  -0.000368  -0.000052
0 5 0   0.850480   0.086787
0 5 1  -2.158966  -0.576032
0 5 2  -0.000000   0.000000
0 5 3   0.000001   0.000000
0 5 4  -3.062250  -1.382255
0 5 5   0.000001   0.000000
0 5 6  -0.000000  -0.000001
0 5 7   0.094472   0.128127
0 5 8  -0.234071   0.092265
0 6 0  -1.271709   1.452966
0 6 1   3.883440  -3.223345
0 6 2   0.000000  -0.000000
0 6 3   0.000000  -0.000000
0 6 4   6.549251  -3.833021
0 6 5  -0.000000   0.000001
0 6 6   0.000001   0.000000
0 6 7  -0.359493   0.006494
0 6 8   0.136076  -0.551743
0 7 0  -0.000009   0.000009
0 7 1   0.000012  -0.000010
0 7 2  -0.081547   0.538211
0 7 3   0.563909  -0.657001
0 7 4   0.000015  -0.000008
0 7 5   0.094472  -0.128127
0 7 6  -0.359493  -0.006494
0 7 7  -0.000001  -0.000000
0 7 8   0.000014  -0.000006
0 8 0   0.000270  -0.000133
0 8 1  -0.000281   0.000088
0 8 2   0.678131  -0.072570
0 8 3  -0.975676  -0.474097
0 8 4  -0.000368   0.000052
0 8 5  -0.234071  -0.092265
0 8 6   0.136076   0.551743
0 8 7   0.000014   0.000006
0 8 8  -0.000005  -0.000000
1 0 0   0.000000  -0.000000
1 0 1   0.000001   0.000000
1 0 2  -6.578458   4.291125
1 0 3  -4.937212   0.094135
1 0 4  -0.000000  -0.000000
1 0 5  -1.915658   0.242096
1 0 6  -0.578332  -0.629587
1 0 7  -0.000015   0.000016
1 0 8   0.000120  -0.000549
1 1 0   0.000001  -0.000000
1 1 1   0.000000  -0.000000
1 1 2  -1.039542   0.943554
1 1 3  -0.868691   0.156377
1 1 4   0.000001   0.000000
1 1 5   4.843651  -1.417778
1 1 6   1.753157   1.385419
1 1 7   0.000014  -0.000019
1 1 8  -0.000025   0.000543
1 2 0  -6.578458  -4.291125
1 2 1  -1.039542  -0.943554
1 2 2   0.000000  -0.000000
1 2 3  -0.000000  -0.000000
1 2 4   0.033909   0.042757
1 2 5  -0.000000  -0.000001
1 2 6  -0.000000  -0.000000
1 2 7   0.135737   0.855120
1 2 8  -1.079403  -0.107843
1 3 0  -4.937212  -0.094135
1 3 1  -0.868691  -0.156377
1 3 2  -0.000000   0.000000
1 3 3   0.000000  -0.000000
1 3 4   0.032330   0.011486
1 3 5   0.000000  -0.000000
1 3 6  -0.000001  -0.000001
1 3 7   0.357444   0.410560
1 3 8  -0.611323   0.302382
1 4 0  -0.000000   0.000000
1 4 1   0.000001  -0.000000
1 4 2   0.033909  -0.042757
1 4 3   0.032330  -0.011486
1 4 4   0.000000  -0.000000
1 4 5   6.839516  -3.287211
1 4 6   2.939577   1.626927
1 4 7   0.000012  -0.000026
1 4 8   0.000076   0.000686
1 5 0  -1.915658  -0.242096
1 5 1   4.843651   1.417778
1 5 2  -0.000000   0.000000
1 5 3   0.000000   0.000000
1 5 4   6.839516   3.287211
1 5 5  -0.000002  -0.000000
1 5 6   0.000000  -0.000000
1 5 7  -0.206368  -0.294438
1 5 8   0.533559  -0.195622
1 6 0  -0.578332   0.629587
1 6 1   1.753157  -1.385419
1 6 2  -0.000000   0.000000
1 6 3  -0.000001   0.000001
1 6 4   2.939577  -1.626927
1 6 5   0.000000   0.000000
1 6 6   0.000000  -0.000000
1 6 7  -0.159190  -0.000949
1 6 8   0.066108  -0.242772
1 7 0  -0.000015  -0.000016
1 7 1   0.000014   0.000019
1 7 2   0.135737  -0.855120
1 7 3   0.357444  -0.410560
1 7 4   0.000012   0.000026
1 7 5  -0.206368   0.294438
1 7 6  -0.159190   0.000949
1 7 7  -0.000000   0.000000
1 7 8  -0.000017  -0.000022
1 8 0   0.000120   0.000549
1 8 1  -0.000025  -0.000543
1 8 2  -1.079403   0.107843
1 8 3  -0.611323  -0.302382
1 8 4   0.000076  -0.000686
1 8 5   0.533559   0.195622
1 8 6   0.066108   0.242772
1 8 7  -0.000017   0.000022
1 8 8  -0.000011   0.000000
2 0 0 -15.117249   0.000000
2 0 1   7.487674   1.201005
2 0 2  -0.000000   0.000000
2 0 3   0.000000  -0.000000
2 0 4  12.871354   4.298495
2 0 5   0.000000  -0.000000
2 0 6  -0.000000  -0.000000
2 0 7   0.685024   0.757774
2 0 8  -0.954415   0.481057
2 1 0   7.487674  -1.201005
2 1 1   7.044144   0.000000
2 1 2   0.000000  -0.000000
2 1 3   0.000000  -0.000000
2 1 4   1.044679   0.172097
2 1 5  -0.000000   0.000000
2 1 6   0.000000   0.000000
2 1 7   0.051188   0.041623
2 1 8  -0.092836   0.078776
2 2 0  -0.000000  -0.000000
2 2 1   0.000000   0.000000
2 2 2  -8.042181   0.000000
2 2 3  -0.000000  -0.000000
2 2 4  -0.000000  -0.000000
2 2 5  -3.040472  -1.502779
2 2 6   0.029798   0.494444
2 2 7  -0.000040   0.000025
2 2 8   0.000565  -0.001045
2 3 0   0.000000   0.000000
2 3 1   0.000000   0.000000
2 3 2  -0.000000   0.000000
2 3 3  -8.042181   0.000000
2 3 4  -0.000000  -0.000000
2 3 5  -0.487304   0.088868
2 3 6  -2.183935  -2.594849
2 3 7  -0.000038  -0.000001
2 3 8   0.000650  -0.000379
2 4 0  12.871354  -4.298495
2 4 1   1.044679  -0.172097
2 4 2  -0.000000   0.000000
2 4 3  -0.000000   0.000000
2 4 4  -0.994067   0.000000
2 4 5  -0.000001   0.000001
2 4 6   0.000000   0.000000
2 4 7  -0.005242  -0.001856
2 4 8  -0.024354   0.060681
2 5 0   0.000000   0.000000
2 5 1  -0.000000  -0.000000
2 5 2  -3.040472   1.502779
2 5 3  -0.487304  -0.088868
2 5 4  -0.000001  -0.000001
2 5 5  11.771266   0.000000
2 5 6  -0.000000   0.000000
2 5 7  -0.000000  -0.000005
2 5 8  -0.000015   0.000089
2 6 0  -0.000000   0.000000
2 6 1   0.000000  -0.000000
2 6 2   0.029798  -0.494444
2 6 3  -2.183935   2.594849
2 6 4   0.000000  -0.000000
2 6 5  -0.000000  -0.000000
2 6 6  11.771266   0.000000
2 6 7  -0.000001  -0.000001
2 6 8  -0.000021   0.000045
2 7 0   0.685024  -0.757774
2 7 1   0.051188  -0.041623
2 7 2  -0.000040  -0.000025
2 7 3  -0.000038   0.000001
2 7 4  -0.005242   0.001856
2 7 5  -0.000000   0.000005
2 7 6  -0.000001   0.000001
2 7 7   0.148632   0.000000
2 7 8  -0.039267   0.153921
2 8 0  -0.954415  -0.481057
2 8 1  -0.092836  -0.078776
2 8 2   0.000565   0.001045
2 8 3   0.000650   0.000379
2 8 4  -0.024354  -0.060681
2 8 5  -0.000015  -0.000089
2 8 6  -0.000021  -0.000045
2 8 7  -0.039267  -0.153921
2 8 8   0.156225   0.000000
3 0 0  -0.000000   0.000000
3 0 1   0.000000   0.000000
3 0 2   4.116850  -2.726989
3 0 3  -7.851612   0.205089
3 0 4   0.000000   0.000000
3 0 5  -0.850481   0.086787
3 0 6   1.271710   1.452967
3 0 7  -0.000009  -0.000010
3 0 8   0.000271   0.000134
3 1 0   0.000000  -0.000000
3 1 1  -0.000000   0.000000
3 1 2  -0.649376   0.597820
3 1 3   1.379905  -0.258460
3 1 4   0.000001   0.000000
3 1 5  -2.158966   0.576032
3 1 6   3.883441   3.223346
3 1 7  -0.000012  -0.000009
3 1 8   0.000281   0.000086
3 2 0   4.116850   2.726989
3 2 1  -0.649376  -0.597820
3 2 2  -0.000000   0.000000
3 2 3  -0.000000  -0.000000
3 2 4  -0.021129  -0.027032
3 2 5  -0.000000  -0.000000
3 2 6   0.000000   0.000000
3 2 7  -0.081084  -0.538188
3 2 8   0.669953   0.064809
3 3 0  -7.851612  -0.205089
3 3 1   1.379905   0.258460
3 3 2  -0.000000   0.000000
3 3 3  -0.000000   0.000000
3 3 4   0.051292   0.018632
3 3 5  -0.000000  -0.000000
3 3 6  -0.000000  -0.000000
3 3 7   0.563264   0.657360
3 3 8  -0.958102   0.477665
3 4 0   0.000000  -0.000000
3 4 1   0.000001  -0.000000
3 4 2  -0.021129   0.027032
3 4 3   0.051292  -0.018632
3 4 4  -0.000000   0.000000
3 4 5   3.062252  -1.382255
3 4 6  -6.549253  -3.833023
3 4 7   0.000016   0.000008
3 4 8  -0.000368  -0.000051
3 5 0  -0.850481  -0.086787
3 5 1  -2.158966  -0.576032
3 5 2  -0.000000   0.000000
3 5 3  -0.000000   0.000000
3 5 4   3.062252   1.382255
3 5 5   0.000000   0.000000
3 5 6  -0.000000   0.000000
3 5 7  -0.094200  -0.128310
3 5 8   0.228824  -0.094080
3 6 0   1.271710  -1.452967
3 6 1   3.883441  -3.223346
3 6 2   0.000000  -0.000000
3 6 3  -0.000000   0.000000
3 6 4  -6.549253   3.833023
3 6 5  -0.000000  -0.000000
3 6 6  -0.000000   0.000000
3 6 7   0.359475  -0.005755
3 6 8  -0.125874   0.544453
3 7 0  -0.000009   0.000010
3 7 1  -0.000012   0.000009
3 7 2  -0.081084   0.538188
3 7 3   0.563264  -0.657360
3 7 4   0.000016  -0.000008
3 7 5  -0.094200   0.128310
3 7 6   0.359475   0.005755
3 7 7  -0.000001  -0.000000
3 7 8   0.000014  -0.000006
3 8 0   0.000271  -0.000134
3 8 1   0.000281  -0.000086
3 8 2   0.669953  -0.064809
3 8 3  -0.958102  -0.477665
3 8 4  -0.000368   0.000051
3 8 5   0.228824   0.094080
3 8 6  -0.125874  -0.544453
3 8 7   0.000014   0.000006
3 8 8  -0.000008  -0.000000
4 0 0   0.000000  -0.000000
4 0 1  -0.000001  -0.000000
4 0 2  -6.578458   4.291125
4 0 3  -4.937212   0.094135
4 0 4  -0.000000  -0.000000
4 0 5   1.915659  -0.242096
4 0 6   0.578332   0.629588
4 0 7  -0.000018   0.000014
4 0 8   0.000128  -0.000556
4 1 0  -0.000001   0.000000
4 1 1   0.000000  -0.000000
4 1 2   1.039542  -0.943554
4 1 3   0.868691  -0.156377
4 1 4  -0.000002  -0.000000
4 1 5   4.843653  -1.417779
4 1 6   1.753158   1.385419
4 1 7  -0.000014   0.000019
4 1 8   0.000031  -0.000544
4 2 0  -6.578458  -4.291125
4 2 1   1.039542   0.943554
4 2 2   0.000000  -0.000000
4 2 3  -0.000000  -0.000000
4 2 4   0.033909   0.042757
4 2 5   0.000002   0.000000
4 2 6  -0.000000  -0.000000
4 2 7   0.134999   0.855088
4 2 8  -1.066310  -0.095592
4 3 0  -4.937212  -0.094135
4 3 1   0.868691   0.156377
4 3 2  -0.000000   0.000000
4 3 3   0.000000  -0.000000
4 3 4   0.032329   0.011486
4 3 5   0.000000  -0.000000
4 3 6   0.000001   0.000001
4 3 7   0.357040   0.410788
4 3 8  -0.600259   0.304548
4 4 0  -0.000000   0.000000
4 4 1  -0.000002   0.000000
4 4 2   0.033909  -0.042757
4 4 3   0.032329  -0.011486
4 4 4   0.000000  -0.000000
4 4 5  -6.839519   3.287212
4 4 6  -2.939578  -1.626928
4 4 7   0.000014  -0.000025
4 4 8   0.000065   0.000695
4 5 0   1.915659   0.242096
4 5 1   4.843653   1.417779
4 5 2   0.000001  -0.000001
4 5 3   0.000000   0.000000
4 5 4  -6.839519  -3.287212
4 5 5  -0.000000  -0.000000
4 5 6  -0.000000   0.000000
4 5 7   0.205745   0.294836
4 5 8  -0.521812   0.200005
4 6 0   0.578332  -0.629588
4 6 1   1.753158  -1.385419
4 6 2  -0.000000   0.000000
4 6 3   0.000001  -0.000001
4 6 4  -2.939578   1.626928
4 6 5  -0.000000  -0.000000
4 6 6  -0.000000  -0.000000
4 6 7   0.159174   0.001276
4 6 8  -0.061515   0.239654
4 7 0  -0.000018  -0.000014
4 7 1  -0.000014  -0.000019
4 7 2   0.134999  -0.855088
4 7 3   0.357040  -0.410788
4 7 4   0.000014   0.000025
4 7 5   0.205745  -0.294836
4 7 6   0.159174  -0.001276
4 7 7  -0.000001   0.000000
4 7 8  -0.000017  -0.000022
4 8 0   0.000128   0.000556
4 8 1   0.000031   0.000544
4 8 2  -1.066310   0.095592
4 8 3  -0.600259  -0.304548
4 8 4   0.000065  -0.000695
4 8 5  -0.521812  -0.200005
4 8 6  -0.061515  -0.239654
4 8 7  -0.000017   0.000022
4 8 8  -0.000011   0.000000
5 0 0  15.117249  -0.000000
5 0 1   7.487674   1.201005
5 0 2   0.000000  -0.000000
5 0 3  -0.000000  -0.000000
5 0 4 -12.871354  -4.298495
5 0 5  -0.000000   0.000000
5 0 6   0.000000   0.000000
5 0 7  -0.684178  -0.757938
5 0 8   0.898520  -0.485568
5 1 0   7.487674  -1.201005
5 1 1  -7.044144  -0.000000
5 1 2  -0.000000  -0.000000
5 1 3   0.000000  -0.000000
5 1 4   1.044679   0.172097
5 1 5   0.000000   0.000000
5 1 6   0.000000  -0.000000
5 1 7   0.051568   0.041394
5 1 8  -0.108183   0.079153
5 2 0   0.000000   0.000000
5 2 1  -0.000000   0.000000
5 2 2   8.042181  -0.000000
5 2 3  -0.000000  -0.000000
5 2 4  -0.000000  -0.000000
5 2 5  -3.040475  -1.502780
5 2 6   0.029798   0.494444
5 2 7   0.000040  -0.000024
5 2 8  -0.000572   0.001044
5 3 0  -0.000000   0.000000
5 3 1   0.000000   0.000000
5 3 2  -0.000000   0.000000
5 3 3   8.042181  -0.000000
5 3 4  -0.000000   0.000000
5 3 5  -0.487304   0.088868
5 3 6  -2.183938  -2.594852
5 3 7   0.000038   0.000002
5 3 8  -0.000653   0.000380
5 4 0 -12.871354   4.298495
5 4 1   1.044679  -0.172097
5 4 2  -0.000000   0.000000
5 4 3  -0.000000  -0.000000
5 4 4   0.994067  -0.000000
5 4 5  -0.000000  -0.000000
5 4 6  -0.000000   0.000000
5 4 7   0.004150   0.002576
5 4 8   0.093200  -0.076727
5 5 0  -0.000000  -0.000000
5 5 1   0.000000  -0.000000
5 5 2  -3.040475   1.502780
5 5 3  -0.487304  -0.088868
5 5 4  -0.000000   0.000000
5 5 5 -11.771272  -0.000000
5 5 6   0.000000   0.000000
5 5 7   0.000003  -0.000002
5 5 8  -0.000033   0.000096
5 6 0   0.000000  -0.000000
5 6 1   0.000000   0.000000
5 6 2   0.029798  -0.494444
5 6 3  -2.183938   2.594852
5 6 4  -0.000000  -0.000000
5 6 5   0.000000  -0.000000
5 6 6 -11.771272  -0.000000
5 6 7   0.000001  -0.000002
5 6 8  -0.000024   0.000056
5 7 0  -0.684178   0.757938
5 7 1   0.051568  -0.041394
5 7 2   0.000040   0.000024
5 7 3   0.000038  -0.000002
5 7 4   0.004150  -0.002576
5 7 5   0.000003   0.000002
5 7 6   0.000001   0.000002
5 7 7  -0.148597  -0.000000
5 7 8   0.038832  -0.153082
5 8 0   0.898520   0.485568
5 8 1  -0.108183  -0.079153
5 8 2  -0.000572  -0.001044
5 8 3  -0.000653  -0.000380
5 8 4   0.093200   0.076727
5 8 5  -0.000033  -0.000096
5 8 6  -0.000024  -0.000056
5 8 7   0.038832   0.153082
5 8 8  -0.155638  -0.000000


==> anc/N2/DFPT.ph <==
  1    2  1 28.3458919  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000
           1  'N  '    12760.2194035212     
    1    1      0.0000000000      0.0000000000     -0.0367705494
    2    1      0.0000000000      0.0000000000      0.0367705494
 T
          1.005893514947          0.000000000001          0.000000000000
         -0.000000000001          1.005893514947          0.000000000000
          0.000000000000          0.000000000000          1.008551329705
    1
      0.0008090      0.0000000     -0.0000000
     -0.0000000      0.0008090      0.0000000
      0.0000000     -0.0000000     -0.0001998
    2
      0.0008090      0.0000000     -0.0000000
     -0.0000000      0.0008090      0.0000000
     -0.0000000      0.0000000     -0.0001998
   1   1   1
   1   1   1   1
   1   1   1   1.87400000000E-05
   1   1   1   2
   1   1   1   5.24000000000E-06
   1   1   2   1
   1   1   1   5.24000000000E-06
   1   1   2   2
   1   1   1   1.87400000000E-05
   1   2   1   1
   1   1   1   0.00000000000E+00
   1   2   1   2
   1   1   1   0.00000000000E+00
   1   2   2   1
   1   1   1   0.00000000000E+00
   1   2   2   2
   1   1   1   0.00000000000E+00
   1   3   1   1
   1   1   1   8.00000000000E-08
   1   3   1   2
   1   1   1   8.00000000000E-08
   1   3   2   1
   1   1   1  -1.20000000000E-07
   1   3   2   2
   1   1   1  -1.20000000000E-07
   2   1   1   1
   1   1   1   0.00000000000E+00
   2   1   1   2
   1   1   1   0.00000000000E+00
   2   1   2   1
   1   1   1   0.00000000000E+00
   2   1   2   2
   1   1   1   0.00000000000E+00
   2   2   1   1
   1   1   1   1.86600000000E-05
   2   2   1   2
   1   1   1   5.23000000000E-06
   2   2   2   1
   1   1   1   5.23000000000E-06
   2   2   2   2
   1   1   1   1.85900000000E-05
   2   3   1   1
   1   1   1  -2.90000000000E-07
   2   3   1   2
   1   1   1  -2.90000000000E-07
   2   3   2   1
   1   1   1   4.00000000000E-07
   2   3   2   2
   1   1   1   4.00000000000E-07
   3   1   1   1
   1   1   1   8.00000000000E-08
   3   1   1   2
   1   1   1  -1.20000000000E-07
   3   1   2   1
   1   1   1   8.00000000000E-08
   3   1   2   2
   1   1   1  -1.20000000000E-07
   3   2   1   1
   1   1   1  -2.90000000000E-07
   3   2   1   2
   1   1   1   4.00000000000E-07
   3   2   2   1
   1   1   1  -2.90000000000E-07
   3   2   2   2
   1   1   1   4.00000000000E-07
   3   3   1   1
   1   1   1   2.88110602000E+00
   3   3   1   2
   1   1   1  -2.88109060000E+00
   3   3   2   1
   1   1   1  -2.88109060000E+00
   3   3   2   2
   1   1   1   2.88110603000E+00


==> anc/N2/DFT.el <==
-18.101672
 -3.242406
 -1.379826
 -1.379826
  0.000000
  8.219139
  8.219139
 10.103233
 10.658301


==> anc/N2/cDFPT.elph <==
0 0 0   0.000111   0.000046
0 0 1   0.000008  -0.000007
0 0 2   5.031524  -3.332880
0 0 3  -9.596080   0.250676
0 0 4  -0.000005  -0.000019
0 0 5   0.270893  -0.027528
0 0 6  -0.404850  -0.462947
0 0 7  -0.000010  -0.000011
0 0 8   0.000342   0.000170
0 1 0   0.000006  -0.000009
0 1 1   0.000095   0.000004
0 1 2   1.421769  -1.309120
0 1 3  -3.021411   0.566194
0 1 4   0.000019  -0.000017
0 1 5  -2.992807   0.798514
0 1 6   5.383323   4.468265
0 1 7   0.000012   0.000007
0 1 8  -0.000223  -0.000067
0 2 0   5.031537   3.332860
0 2 1   1.421999   1.308869
0 2 2   0.000091   0.000030
0 2 3   0.000002  -0.000004
0 2 4   0.294092   0.376244
0 2 5  -0.000016   0.000007
0 2 6   0.000002   0.000002
0 2 7  -0.077029  -0.508295
0 2 8   0.648537   0.068324
0 3 0  -9.596081  -0.250636
0 3 1  -3.021510  -0.565662
0 3 2  -0.000002  -0.000003
0 3 3   0.000099   0.000024
0 3 4  -0.713920  -0.259321
0 3 5  -0.000001   0.000002
0 3 6  -0.000018  -0.000000
0 3 7   0.532583   0.620470
0 3 8  -0.932188   0.454862
0 4 0  -0.000015  -0.000012
0 4 1   0.000013  -0.000022
0 4 2   0.294084  -0.376250
0 4 3  -0.713914   0.259336
0 4 4   0.000097   0.000006
0 4 5  -3.703144   1.671647
0 4 6   7.920121   4.635095
0 4 7   0.000021   0.000011
0 4 8  -0.000377  -0.000048
0 5 0   0.270870   0.027756
0 5 1  -2.992810  -0.798503
0 5 2  -0.000005   0.000017
0 5 3  -0.000001   0.000002
0 5 4  -3.703220  -1.671477
0 5 5   0.000086   0.000017
0 5 6   0.000004  -0.000003
0 5 7   0.048783   0.065732
0 5 8  -0.158869   0.062913
0 6 0  -0.405240   0.462605
0 6 1   5.383306  -4.468285
0 6 2  -0.000002  -0.000002
0 6 3   0.000003   0.000017
0 6 4   7.919909  -4.635457
0 6 5  -0.000004  -0.000003
0 6 6   0.000094   0.000014
0 6 7  -0.184841   0.003916
0 6 8   0.091823  -0.374863
0 7 0  -0.000010   0.000011
0 7 1   0.000010  -0.000011
0 7 2  -0.077031   0.508294
0 7 3   0.532586  -0.620467
0 7 4   0.000020  -0.000012
0 7 5   0.048679  -0.065808
0 7 6  -0.184846  -0.003625
0 7 7   0.000111   0.000075
0 7 8  -0.000040   0.000050
0 8 0   0.000342  -0.000170
0 8 1  -0.000226   0.000071
0 8 2   0.648537  -0.068324
0 8 3  -0.932188  -0.454863
0 8 4  -0.000379   0.000049
0 8 5  -0.158895  -0.062848
0 8 6   0.091977   0.374826
0 8 7  -0.000018  -0.000054
0 8 8   0.000017   0.000011
1 0 0   0.000204  -0.000084
1 0 1   0.000009   0.000017
1 0 2  -8.040048   5.244543
1 0 3  -6.034160   0.115061
1 0 4  -0.000028   0.000022
1 0 5  -0.610178   0.076851
1 0 6  -0.184117  -0.200604
1 0 7  -0.000018   0.000023
1 0 8   0.000147  -0.000698
1 1 0   0.000014   0.000014
1 1 1   0.000174  -0.000006
1 1 2  -2.276013   2.066219
1 1 3  -1.902068   0.342573
1 1 4   0.000022   0.000041
1 1 5   6.714379  -1.965369
1 1 6   2.430270   1.920496
1 1 7   0.000011  -0.000011
1 1 8  -0.000025   0.000429
1 2 0  -8.040069  -5.244511
1 2 1  -2.276377  -2.065819
1 2 2   0.000175  -0.000053
1 2 3   0.000005  -0.000000
1 2 4  -0.471975  -0.595121
1 2 5  -0.000005  -0.000030
1 2 6  -0.000004   0.000003
1 2 7   0.128215   0.807589
1 2 8  -1.032288  -0.101425
1 3 0  -6.034161  -0.115038
1 3 1  -1.902129  -0.342238
1 3 2   0.000002  -0.000005
1 3 3   0.000175  -0.000045
1 3 4  -0.449990  -0.159871
1 3 5  -0.000003  -0.000003
1 3 6   0.000006  -0.000031
1 3 7   0.337588   0.387731
1 3 8  -0.584070   0.290096
1 4 0  -0.000009   0.000034
1 4 1   0.000034   0.000032
1 4 2  -0.471963   0.595130
1 4 3  -0.449987   0.159879
1 4 4   0.000178  -0.000010
1 4 5   8.270942  -3.975416
1 4 6   3.554878   1.967363
1 4 7   0.000020  -0.000021
1 4 8   0.000068   0.000704
1 5 0  -0.610113  -0.077366
1 5 1   6.714386   1.965346
1 5 2  -0.000027  -0.000014
1 5 3  -0.000002  -0.000004
1 5 4   8.271124   3.975038
1 5 5   0.000164  -0.000033
1 5 6   0.000004   0.000002
1 5 7  -0.106589  -0.151072
1 5 8   0.362165  -0.133425
1 6 0  -0.184286   0.200449
1 6 1   2.430264  -1.920504
1 6 2   0.000004  -0.000002
1 6 3  -0.000031  -0.000001
1 6 4   3.554788  -1.967526
1 6 5   0.000001  -0.000004
1 6 6   0.000164  -0.000023
1 6 7  -0.081859  -0.000233
1 6 8   0.044641  -0.164952
1 7 0  -0.000017  -0.000022
1 7 1   0.000016   0.000017
1 7 2   0.128218  -0.807588
1 7 3   0.337589  -0.387730
1 7 4   0.000022   0.000023
1 7 5  -0.106350   0.151239
1 7 6  -0.081857   0.000361
1 7 7   0.000191  -0.000132
1 7 8   0.000022   0.000115
1 8 0   0.000148   0.000697
1 8 1  -0.000020  -0.000436
1 8 2  -1.032288   0.101425
1 8 3  -0.584070  -0.290096
1 8 4   0.000071  -0.000707
1 8 5   0.362220   0.133277
1 8 6   0.044708   0.164934
1 8 7  -0.000021  -0.000108
1 8 8   0.000015  -0.000020
2 0 0 -15.075830   0.004467
2 0 1  10.762217   1.726704
2 0 2  -0.000009  -0.000021
2 0 3   0.000008  -0.000002
2 0 4  12.874584   4.299651
2 0 5  -0.000003   0.000010
2 0 6  -0.000003  -0.000004
2 0 7   0.686022   0.758965
2 0 8  -0.964074   0.481225
2 1 0  10.762364  -1.725786
2 1 1   7.099851   0.005200
2 1 2  -0.000004  -0.000010
2 1 3   0.000006  -0.000002
2 1 4   6.772979   1.116735
2 1 5   0.000005   0.000021
2 1 6   0.000001  -0.000001
2 1 7   0.551286   0.443940
2 1 8  -0.661485   0.504484
2 2 0   0.000016  -0.000017
2 2 1   0.000010  -0.000005
2 2 2  -7.997750   0.004384
2 2 3  -0.000000  -0.000000
2 2 4   0.000004  -0.000005
2 2 5  -7.723065  -3.818011
2 2 6   0.075586   1.255990
2 2 7  -0.000039   0.000025
2 2 8   0.000561  -0.001042
2 3 0   0.000008  -0.000002
2 3 1   0.000006   0.000000
2 3 2  -0.000000  -0.000000
2 3 3  -7.997750   0.004384
2 3 4  -0.000002  -0.000001
2 3 5  -1.237866   0.225637
2 3 6  -5.547057  -6.591896
2 3 7  -0.000037  -0.000001
2 3 8   0.000646  -0.000377
2 4 0  12.874631  -4.299512
2 4 1   6.773292  -1.114829
2 4 2  -0.000006  -0.000003
2 4 3  -0.000002   0.000000
2 4 4  -0.939439   0.005198
2 4 5  -0.000001   0.000008
2 4 6  -0.000003  -0.000002
2 4 7  -0.001037   0.000867
2 4 8  -0.033132   0.065529
2 5 0  -0.000005   0.000009
2 5 1  -0.000006   0.000021
2 5 2  -7.723718   3.816690
2 5 3  -1.237828  -0.225849
2 5 4  -0.000007   0.000004
2 5 5  11.817693   0.004485
2 5 6  -0.000000  -0.000000
2 5 7  -0.000000   0.000002
2 5 8   0.000010  -0.000153
2 6 0  -0.000004   0.000004
2 6 1  -0.000001  -0.000001
2 6 2   0.075800  -1.255977
2 6 3  -5.548184   6.590948
2 6 4  -0.000003   0.000002
2 6 5  -0.000000   0.000000
2 6 6  11.817693   0.004485
2 6 7  -0.000004   0.000003
2 6 8   0.000033  -0.000084
2 7 0   0.686200  -0.758804
2 7 1   0.551422  -0.443771
2 7 2  -0.000040  -0.000026
2 7 3  -0.000037   0.000001
2 7 4  -0.000693  -0.000259
2 7 5  -0.000010  -0.000009
2 7 6  -0.000004  -0.000002
2 7 7   0.159660   0.002807
2 7 8  -0.051351   0.170086
2 8 0  -0.963941  -0.481479
2 8 1  -0.661336  -0.504693
2 8 2   0.000562   0.001044
2 8 3   0.000646   0.000377
2 8 4  -0.032555  -0.066083
2 8 5   0.000008   0.000160
2 8 6   0.000033   0.000084
2 8 7  -0.047487  -0.171111
2 8 8   0.176034   0.001598
3 0 0   0.000109   0.000047
3 0 1  -0.000008   0.000007
3 0 2   5.031535  -3.332910
3 0 3  -9.596120   0.250707
3 0 4  -0.000005  -0.000019
3 0 5  -0.270484   0.027717
3 0 6   0.404664   0.461946
3 0 7  -0.000010  -0.000012
3 0 8   0.000343   0.000172
3 1 0  -0.000005   0.000009
3 1 1   0.000093   0.000004
3 1 2  -1.422422   1.309258
3 1 3   3.022409  -0.565830
3 1 4  -0.000018   0.000017
3 1 5  -2.992837   0.798552
3 1 6   5.383433   4.468270
3 1 7  -0.000012  -0.000006
3 1 8   0.000223   0.000065
3 2 0   5.031569   3.332858
3 2 1  -1.422191  -1.309509
3 2 2   0.000089   0.000030
3 2 3   0.000002  -0.000004
3 2 4   0.294121   0.376251
3 2 5   0.000015  -0.000007
3 2 6  -0.000002  -0.000001
3 2 7  -0.076604  -0.508308
3 2 8   0.643777   0.063162
3 3 0  -9.596122  -0.250607
3 3 1   3.022309   0.566364
3 3 2  -0.000002  -0.000003
3 3 3   0.000097   0.000024
3 3 4  -0.713964  -0.259307
3 3 5   0.000001  -0.000002
3 3 6   0.000017  -0.000001
3 3 7   0.532022   0.620846
3 3 8  -0.921416   0.457809
3 4 0  -0.000015  -0.000012
3 4 1  -0.000012   0.000022
3 4 2   0.294084  -0.376280
3 4 3  -0.713939   0.259376
3 4 4   0.000095   0.000006
3 4 5   3.703507  -1.671606
3 4 6  -7.920521  -4.635816
3 4 7   0.000021   0.000010
3 4 8  -0.000378  -0.000046
3 5 0  -0.270508  -0.027488
3 5 1  -2.992855  -0.798484
3 5 2   0.000003  -0.000017
3 5 3   0.000002  -0.000001
3 5 4   3.703430   1.671776
3 5 5   0.000084   0.000018
3 5 6   0.000004  -0.000002
3 5 7  -0.048566  -0.066172
3 5 8   0.156455  -0.064257
3 6 0   0.404272  -0.462289
3 6 1   5.383331  -4.468392
3 6 2   0.000002   0.000002
3 6 3  -0.000004  -0.000016
3 6 4  -7.920734   4.635453
3 6 5  -0.000004  -0.000004
3 6 6   0.000092   0.000014
3 6 7   0.185369  -0.002941
3 6 8  -0.086192   0.372174
3 7 0  -0.000011   0.000011
3 7 1  -0.000009   0.000010
3 7 2  -0.076608   0.508307
3 7 3   0.532027  -0.620841
3 7 4   0.000020  -0.000011
3 7 5  -0.048671   0.066095
3 7 6   0.185364   0.003233
3 7 7   0.000109   0.000075
3 7 8  -0.000039   0.000047
3 8 0   0.000343  -0.000172
3 8 1   0.000226  -0.000069
3 8 2   0.643778  -0.063157
3 8 3  -0.921412  -0.457817
3 8 4  -0.000379   0.000048
3 8 5   0.156429   0.064322
3 8 6  -0.086037  -0.372212
3 8 7  -0.000016  -0.000052
3 8 8  -0.000000   0.000012
4 0 0   0.000207  -0.000085
4 0 1  -0.000010  -0.000017
4 0 2  -8.040071   5.244593
4 0 3  -6.034189   0.115081
4 0 4  -0.000027   0.000022
4 0 5   0.609236  -0.077256
4 0 6   0.184022   0.200160
4 0 7  -0.000020   0.000021
4 0 8   0.000153  -0.000704
4 1 0  -0.000014  -0.000013
4 1 1   0.000178  -0.000007
4 1 2   2.277060  -2.066437
4 1 3   1.902699  -0.342340
4 1 4  -0.000022  -0.000040
4 1 5   6.714450  -1.965459
4 1 6   2.430321   1.920498
4 1 7  -0.000011   0.000010
4 1 8   0.000033  -0.000431
4 2 0  -8.040125  -5.244512
4 2 1   2.276695   2.066839
4 2 2   0.000177  -0.000054
4 2 3   0.000005  -0.000000
4 2 4  -0.472021  -0.595133
4 2 5   0.000006   0.000030
4 2 6   0.000003  -0.000003
4 2 7   0.127539   0.807614
4 2 8  -1.024660  -0.093269
4 3 0  -6.034191  -0.115019
4 3 1   1.902638   0.342676
4 3 2   0.000002  -0.000005
4 3 3   0.000178  -0.000046
4 3 4  -0.450019  -0.159861
4 3 5   0.000003   0.000003
4 3 6  -0.000006   0.000030
4 3 7   0.337236   0.387970
4 3 8  -0.577284   0.291900
4 4 0  -0.000009   0.000034
4 4 1  -0.000034  -0.000031
4 4 2  -0.471964   0.595178
4 4 3  -0.450003   0.159905
4 4 4   0.000182  -0.000011
4 4 5  -8.271767   3.975346
4 4 6  -3.555065  -1.967679
4 4 7   0.000023  -0.000019
4 4 8   0.000056   0.000716
4 5 0   0.609302   0.076740
4 5 1   6.714494   1.965308
4 5 2   0.000028   0.000014
4 5 3   0.000002   0.000004
4 5 4  -8.271585  -3.975726
4 5 5   0.000168  -0.000034
4 5 6   0.000003   0.000002
4 5 7   0.106074   0.152054
4 5 8  -0.356787   0.136589
4 6 0   0.183852  -0.200316
4 6 1   2.430278  -1.920553
4 6 2  -0.000004   0.000003
4 6 3   0.000031   0.000001
4 6 4  -3.555155   1.967516
4 6 5   0.000001  -0.000004
4 6 6   0.000166  -0.000024
4 6 7   0.082081   0.000670
4 6 8  -0.042120   0.163821
4 7 0  -0.000020  -0.000021
4 7 1  -0.000016  -0.000017
4 7 2   0.127547  -0.807613
4 7 3   0.337239  -0.387967
4 7 4   0.000024   0.000022
4 7 5   0.106314  -0.151887
4 7 6   0.082082  -0.000540
4 7 7   0.000193  -0.000131
4 7 8   0.000021   0.000117
4 8 0   0.000154   0.000704
4 8 1   0.000028   0.000438
4 8 2  -1.024661   0.093260
4 8 3  -0.577282  -0.291905
4 8 4   0.000058  -0.000718
4 8 5  -0.356731  -0.136739
4 8 6  -0.042052  -0.163840
4 8 7  -0.000021  -0.000108
4 8 8   0.000012  -0.000020
5 0 0  15.072442   0.003042
5 0 1  10.762385   1.726045
5 0 2   0.000008   0.000020
5 0 3  -0.000007   0.000001
5 0 4 -12.875016  -4.299748
5 0 5  -0.000003   0.000009
5 0 6  -0.000003  -0.000005
5 0 7  -0.685212  -0.759065
5 0 8   0.892048  -0.487015
5 1 0  10.762318  -1.726465
5 1 1  -7.105298   0.003318
5 1 2  -0.000004  -0.000009
5 1 3   0.000007  -0.000002
5 1 4   6.773701   1.115476
5 1 5  -0.000006  -0.000020
5 1 6  -0.000002   0.000001
5 1 7   0.551802   0.443626
5 1 8  -0.676587   0.505019
5 2 0  -0.000015   0.000015
5 2 1   0.000009  -0.000004
5 2 2   7.994138   0.002901
5 2 3   0.000000   0.000000
5 2 4  -0.000004   0.000005
5 2 5  -7.723621  -3.817085
5 2 6   0.075743   1.255994
5 2 7   0.000040  -0.000023
5 2 8  -0.000573   0.001041
5 3 0  -0.000007   0.000001
5 3 1   0.000007   0.000001
5 3 2   0.000000   0.000000
5 3 3   7.994138   0.002901
5 3 4   0.000002   0.000001
5 3 5  -1.237851   0.225794
5 3 6  -5.547938  -6.591271
5 3 7   0.000039   0.000002
5 3 8  -0.000654   0.000381
5 4 0 -12.875034   4.299694
5 4 1   6.773573  -1.116253
5 4 2   0.000006   0.000003
5 4 3   0.000002  -0.000000
5 4 4   0.933886   0.003330
5 4 5  -0.000000   0.000007
5 4 6  -0.000004  -0.000003
5 4 7  -0.000526   0.000134
5 4 8   0.092388  -0.079961
5 5 0  -0.000005   0.000008
5 5 1   0.000005  -0.000020
5 5 2  -7.723320   3.817694
5 5 3  -1.237869  -0.225696
5 5 4  -0.000006   0.000005
5 5 5 -11.821837   0.002917
5 5 6  -0.000000   0.000000
5 5 7   0.000002   0.000005
5 5 8  -0.000008  -0.000147
5 6 0  -0.000004   0.000004
5 6 1   0.000001   0.000001
5 6 2   0.075644  -1.256000
5 6 3  -5.547418   6.591708
5 6 4  -0.000004   0.000002
5 6 5   0.000000  -0.000000
5 6 6 -11.821837   0.002917
5 6 7  -0.000002   0.000003
5 6 8   0.000030  -0.000072
5 7 0  -0.685101   0.759166
5 7 1   0.551746  -0.443695
5 7 2   0.000040   0.000023
5 7 3   0.000039  -0.000002
5 7 4  -0.000310   0.000248
5 7 5  -0.000007  -0.000011
5 7 6  -0.000002  -0.000002
5 7 7  -0.160639   0.002145
5 7 8   0.032830  -0.157665
5 8 0   0.892132   0.486857
5 8 1  -0.676647  -0.504947
5 8 2  -0.000573  -0.001042
5 8 3  -0.000654  -0.000381
5 8 4   0.092751   0.079613
5 8 5  -0.000010   0.000153
5 8 6   0.000031   0.000072
5 8 7   0.035257   0.157061
5 8 8  -0.154091   0.001008


==> anc/N2/cDFPT.ph <==
  1    2  1 28.3458919  0.0000000  0.0000000  0.0000000  0.0000000  0.0000000
           1  'N  '    12760.2194035212     
    1    1      0.0000000000      0.0000000000     -0.0367705494
    2    1      0.0000000000      0.0000000000      0.0367705494
 T
          1.004374845500         -0.000000000795          0.000000003378
         -0.000000000795          1.004374837015          0.000000000948
          0.000000003378          0.000000000957          1.003935930465
    1
      0.6472044      0.0000002     -0.0000125
      0.0000002      0.6472064     -0.0000222
     -0.0000008     -0.0000008      1.4493676
    2
      0.6469926      0.0000002      0.0000116
      0.0000002      0.6469945      0.0000222
     -0.0000001      0.0000005      1.4495282
   1   1   1
   1   1   1   1
   1   1   1   1.15982279000E+00
   1   1   1   2
   1   1   1  -5.17710330000E-01
   1   1   2   1
   1   1   1  -5.17710330000E-01
   1   1   2   2
   1   1   1   1.15968353000E+00
   1   2   1   1
   1   1   1   6.00000000000E-08
   1   2   1   2
   1   1   1   6.00000000000E-08
   1   2   2   1
   1   1   1   6.00000000000E-08
   1   2   2   2
   1   1   1   6.00000000000E-08
   1   3   1   1
   1   1   1  -3.39000000000E-06
   1   3   1   2
   1   1   1   4.70000000000E-06
   1   3   2   1
   1   1   1  -4.86000000000E-06
   1   3   2   2
   1   1   1   3.18000000000E-06
   2   1   1   1
   1   1   1   6.00000000000E-08
   2   1   1   2
   1   1   1   6.00000000000E-08
   2   1   2   1
   1   1   1   6.00000000000E-08
   2   1   2   2
   1   1   1   6.00000000000E-08
   2   2   1   1
   1   1   1   1.15982341000E+00
   2   2   1   2
   1   1   1  -5.17709810000E-01
   2   2   2   1
   1   1   1  -5.17709810000E-01
   2   2   2   2
   1   1   1   1.15968000000E+00
   2   3   1   1
   1   1   1  -6.23000000000E-06
   2   3   1   2
   1   1   1   8.88000000000E-06
   2   3   2   1
   1   1   1  -8.87000000000E-06
   2   3   2   2
   1   1   1   6.18000000000E-06
   3   1   1   1
   1   1   1  -3.39000000000E-06
   3   1   1   2
   1   1   1  -4.86000000000E-06
   3   1   2   1
   1   1   1   4.70000000000E-06
   3   1   2   2
   1   1   1   3.18000000000E-06
   3   2   1   1
   1   1   1  -6.23000000000E-06
   3   2   1   2
   1   1   1  -8.87000000000E-06
   3   2   2   1
   1   1   1   8.88000000000E-06
   3   2   2   2
   1   1   1   6.18000000000E-06
   3   3   1   1
   1   1   1   3.40027785000E+00
   3   3   1   2
   1   1   1  -2.37448613000E+00
   3   3   2   1
   1   1   1  -2.37448613000E+00
   3   3   2   2
   1   1   1   3.40010064000E+00


==> anc/N2/inputs/DFPT.in <==
N2
&INPUTPH
    outdir = 'work'
    prefix = 'N2'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    ldisp = .true.
    nq1 = 1
    nq2 = 1
    nq3 = 1

    alpha_mix = 0.3
    tr2_ph = 1e-21

    electron_phonon = 'defpot'
/


==> anc/N2/inputs/DFT.in <==
&CONTROL
    prefix = 'N2'
    outdir = 'work'
    pseudo_dir = 'pp'
/
&SYSTEM
    ibrav = 1
    ntyp = 1
    nat = 2

    a = 15.0

    ecutwfc = 150.0
    nbnd = 9

    nosym = .true.
    noinv = .true.
/
&ELECTRONS
    conv_thr = 1e-18
/

ATOMIC_SPECIES
N 14.0 N.upf

ATOMIC_POSITIONS angstrom
N 0.0 0.0 -0.5515582416
N 0.0 0.0  0.5515582416

K_POINTS automatic
1 1 1 0 0 0


==> anc/N2/inputs/cDFPT.in <==
N2
&INPUTPH
    outdir = 'work'
    prefix = 'N2'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    ldisp = .true.
    nq1 = 1
    nq2 = 1
    nq3 = 1

    alpha_mix = 0.3
    tr2_ph = 1e-21

    electron_phonon = 'defpot'

    cdfpt = .true.
    subspace = 'cDFPT.sub'
/


==> anc/N2/inputs/cDFPT.sub <==
1 1 1 9 0
1
2
3
4
5
6
7
8
9


==> anc/README.md <==
# cDFPT for molecules

This directory contains the scripts and data necessary to reproduce the figures
shown in Phys. Rev. B 103, 205103 (2021), arXiv:2102.10072. The following lines
will install all requirements in a virtual environment and produce all figures:

    python3 -m venv venv
    source venv/bin/activate
    python3 -m pip install -r requirements.txt
    for fig in fig*.py; do python3 $fig; done

To recalculate the data from the provided inputs, a modified version of Quantum
ESPRESSO is needed. The script `qe_mod_6.7` installed above can be used to make
the relevant changes to the original source code.


==> anc/fig2a.py <==
#!/usr/bin/env python3

import collections
import elphmod
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rc('font', size=10)

e = np.loadtxt('N2/DFT.el')

plt.figure(figsize=(1.5, 3.4))

spectrum = collections.OrderedDict()

for w in sorted(set(round(w, 4) for n, w in enumerate(e))):
    spectrum[w] = None

colors = plt.get_cmap('tab10')(range(len(spectrum)))

for w in spectrum:
    spectrum[w] = [n for n, wp in enumerate(e) if round(wp, 4) == w]

for n, w in enumerate(spectrum):
    degeneracy = len([wi for wi in e if round(wi, 4) == w])

    label = str(degeneracy)

    curr = plt.plot([0.5, 1.5], [w, w], label=label, linewidth=4 * degeneracy,
        solid_capstyle='butt', color=colors[n])

    if degeneracy > 1:
        plt.text(0.3, w, r'{}$\times$'.format(degeneracy),
             verticalalignment='center', horizontalalignment='right',
             color=curr[0].get_color())

plt.xlim(-0.5, 2.5)
plt.ylim(-20.0, 15.0)

plt.gca().tick_params(axis='x', length=0)
plt.xticks([1.0], ['electronic\nenergies'])
plt.ylabel('$\epsilon - \mathrm{HOMO}$ (eV)')

plt.savefig('fig2a.pdf', bbox_inches='tight')


==> anc/fig2b.py <==
#!/usr/bin/env python3

import elphmod
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

labels = ['$%s_1 %s %s_2$' % (x, o, x) for o in '+-' for x in 'xyz']

matplotlib.rc('font', size=10)

ph = dict()

for method in 'DFPT', 'cDFPT':
    ph[method] = elphmod.ph.Model('N2/%s.ph' % method, apply_asr=False)

w1 = np.linalg.eigvalsh(ph[ 'DFPT'].D() * elphmod.misc.Ry ** 2)
w0 = np.linalg.eigvalsh(ph['cDFPT'].D() * elphmod.misc.Ry ** 2)

cDFPTlines = [0.5, 1.5]
DFPTlines  = [2.5, 3.5]

cDFPTspectrum = {round(w, 4): n for n, w in enumerate(w0)}
DFPTspectrum  = {round(w, 4): n for n, w in enumerate(w1)}

colors = plt.get_cmap('Dark2')(range(len(cDFPTspectrum)))

joinedlabels = {w: ',\n'.join(labels[n] for n in range(len(w0))
    if round(w0[n], 4) == w) for w in cDFPTspectrum}

plt.figure(figsize=(2.5, 3.4))

for n, w in enumerate(cDFPTspectrum):
    degeneracy = len([wi for wi in w0 if round(wi, 4) == w])
    label = joinedlabels[w]
    curr = plt.plot(cDFPTlines, [w, w], label=label, linewidth=2 * degeneracy,
            solid_capstyle='butt', color=colors[n])

    if degeneracy > 1:
        plt.text(cDFPTlines[0] - 0.2, w, r'%d$\times$' % degeneracy,
             verticalalignment='center', horizontalalignment='right',
             color=curr[0].get_color())

for w in DFPTspectrum:
    degeneracy = len([wi for wi in w1 if round(wi, 4) == w])

    curr = plt.plot(DFPTlines, [w, w], linewidth=2 * degeneracy,
        solid_capstyle='butt', color='black')

    if degeneracy > 1:
        plt.text(DFPTlines[1] + 0.2, w, r'%d$\times$' % degeneracy,
             verticalalignment='center', horizontalalignment='left',
             color=curr[0].get_color())

for nc, w in enumerate(cDFPTspectrum):
    n = cDFPTspectrum[w]
    plt.plot([cDFPTlines[1] + 0.1, DFPTlines[0] - 0.1], [w0[n], w1[n]],
        color=colors[nc], linestyle='--')

plt.xlim(-0.5, 4.5)
plt.ylim(-0.005, 0.1)

plt.gca().tick_params(axis='x',length=0)
plt.xticks([1, 3], ['bare\nphonons', 'dressed\nphonons'])
plt.gca().set_ylabel('$\omega^2$ (eV$^2$)')

plt.gcf().legend(bbox_to_anchor=(1.0, 0.82), bbox_transform=plt.gca().transAxes)

plt.savefig('fig2b.pdf', bbox_inches='tight')


==> anc/fig3.py <==
#!/usr/bin/env python3

from mpl_toolkits.axes_grid1 import make_axes_locatable
import collections
import elphmod
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rc('font', size=10)

e = np.loadtxt('N2/DFT.el')
nel = len(e)

spectrum = collections.OrderedDict()

for w in sorted(set(round(w, 4) for n, w in enumerate(e))):
    spectrum[w] = None

for w in spectrum:
    spectrum[w] = [n for n, wp in enumerate(e) if round(wp, 4) == w]

colors = plt.get_cmap('tab10')(range(len(spectrum)))

q = np.zeros((1, 2))
e = e.reshape((1, 1, nel)) - np.average(e[4:6])

chi0 = elphmod.diagrams.phonon_self_energy(q, e,
    occupations=elphmod.occupations.heaviside, fluctuations=True)[1]

chi0 = chi0.reshape((nel, nel))

fig = plt.figure(figsize=(3.0, 3.5))
plt.title(r'$-\chi^0$')

chi0_traced = np.zeros((len(spectrum), len(spectrum)))

for n1, w1h in enumerate(spectrum):
    for n2, w2h in enumerate(spectrum):
        chi0_traced[n1, n2] = -chi0[spectrum[w1h][0], spectrum[w2h][0]]

plt.axhline(3.5, color='black')
plt.axvline(3.5, color='black')

image = plt.imshow(chi0_traced, cmap=plt.get_cmap('Reds'))

ticks = ['$%.1f\,$eV' % level for level in spectrum]

plt.xticks(range(len(spectrum)), ticks)
plt.yticks(range(len(spectrum)), ticks)

for color, tick in zip(colors, plt.gca().get_xticklabels()):
    plt.setp(tick, color=color)

for color, tick in zip(colors, plt.gca().get_yticklabels()):
    plt.setp(tick, color=color)

plt.setp(plt.gca().get_xticklabels(),
    rotation=45, ha='right', rotation_mode='anchor')

cax = make_axes_locatable(plt.gca()).append_axes('bottom', size='5%', pad=0.7)
colorbar = plt.colorbar(image, cax=cax, orientation='horizontal')
colorbar.set_label('eV$^{-1}$')

plt.savefig('fig3.pdf', bbox_inches='tight')


==> anc/fig4.py <==
#!/usr/bin/env python3

import elphmod
import matplotlib.pyplot as plt
import numpy as np

labels = ['$%s_1 %s %s_2$' % (x, o, x) for o in '+-' for x in 'xyz']

e = np.loadtxt('N2/DFT.el')
nel = len(e)

ph = elphmod.ph.Model('N2/cDFPT.ph', apply_asr=False)
w2, u = np.linalg.eigh(ph.D())

d = dict()

for method in 'cDFPT', 'DFPT':
    d[method] = np.loadtxt('N2/%s.elph' % method,
        usecols=(3, 4)).view(complex).reshape((ph.size, nel, nel))

d2 = np.einsum('xmn,ymn->xymn', d['cDFPT'].conj(), d['DFPT'])
d2 += np.einsum('xymn->yxmn', d2.conj())
d2 /= 2

d2 = np.einsum('xu,xymn,yv->uvmn', u.conj(), d2, u)

levels = elphmod.misc.group(e)

colors = plt.get_cmap('tab10')(range(len(levels)))

fig, ax = plt.subplots(2, 3, figsize=(8.0, 5.0), sharex=True, sharey=True)

D2 = np.zeros((len(w2), len(w2), len(levels), len(levels)), dtype=complex)

for M in range(len(levels)):
    for N in range(len(levels)):
        for m in levels[M]:
            for n in levels[N]:
                D2[:, :, M, N] += d2[:, :, m, n]

for nu in range(len(w2)):
    plt.sca(ax.flat[nu])

    plt.title('$d^2$, %s' %  labels[nu])

    image = plt.imshow(D2[nu, nu].real, cmap=plt.get_cmap('Greens'),
        vmin=0.0, vmax=600.0)

    plt.axhline(3.5, color='black')
    plt.axvline(3.5, color='black')

    ticks = ['$%.1f\,$eV' % np.average(e[level]) for level in levels]

    plt.xticks(range(len(levels)), ticks)
    plt.yticks(range(len(levels)), ticks)

    for color, tick in zip(colors, plt.gca().get_xticklabels()):
        plt.setp(tick, color=color)

    for color, tick in zip(colors, plt.gca().get_yticklabels()):
        plt.setp(tick, color=color)

    plt.setp(plt.gca().get_xticklabels(),
        rotation=45, ha='right', rotation_mode='anchor')

fig.subplots_adjust(bottom=0.15, left=0.20, right=0.85)
cax = fig.add_axes([0.88, 0.20, 0.02, 0.60])
colorbar = fig.colorbar(image, cax=cax, orientation='vertical')
colorbar.set_label('$(\mathrm{eV}/\mathrm{\AA})^2$')

fig.savefig('fig4.pdf', bbox_inches='tight')


==> anc/fig5.py <==
#!/usr/bin/env python3

import elphmod
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

ph = dict()

for method in 'DFPT', 'cDFPT':
    ph[method] = elphmod.ph.Model('C6H6/%s.ph' % method, apply_asr=False)
    ph[method].data *= elphmod.misc.Ry ** 2

D0 = ph['cDFPT'].D()
D1 = ph[ 'DFPT'].D()

w0, u0 = np.linalg.eigh(D0)
w1, u1 = np.linalg.eigh(D1)

def iszero(vec):
    return np.allclose(vec, 0.0, atol=0.015)

def CN(vec, N):
    vec = vec.reshape((2, -1, 3))

    shifted = np.roll(vec, N, 1)

    if iszero(vec + shifted): return '-'
    if iszero(vec - shifted): return '+'
    return '?'

def inplane(vec):
    vec = vec.reshape((2, -1, 3))

    if iszero(vec[...,  2]): return 'xy'
    if iszero(vec[..., :2]): return 'z'
    return 'neither'

basis = u0

mymodes = []
for mode in range(basis.shape[1]):
    vec = basis[:, mode]
    if inplane(vec) == 'z' and CN(vec, N=3) == '+':
        mymodes.append(mode)

De0 = np.einsum('xu,xy,yv->uv', basis[:, mymodes].conj(), D0, basis[:, mymodes])
De1 = np.einsum('xu,xy,yv->uv', basis[:, mymodes].conj(), D1, basis[:, mymodes])

toplot = De1.real

fig = plt.figure(figsize=(3.0, 3.2))
mainax = plt.gca()
plt.axis('equal')

vmax = np.max(np.abs(toplot))

image = plt.imshow(toplot, cmap=plt.get_cmap('PiYG').reversed(),
    vmax=vmax, vmin=-vmax)

divider = make_axes_locatable(plt.gca())
cax = divider.append_axes('bottom', size='5%', pad=0.1)

cbar = plt.colorbar(image, cax=cax, orientation='horizontal')
cbar.set_label(r'$\omega^2_\mathrm{dressed}$ (eV$^2$)')

mainax.set_xticks([])
mainax.set_yticks([])

def newax(x0, y0, width=1.0, height=1.0):
    ax = mainax.inset_axes([x0, y0, width, height], transform=mainax.transData)

    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlim(-2.2, 2.2)
    ax.set_ylim(-2.2, 2.2)
    ax.set_aspect('equal')

    for myspine in ax.spines:
        ax.spines[myspine].set_visible(False)

    return ax

for n, mymode in enumerate(mymodes):
    ax = newax(n - 0.5, -1.55)

    vec=np.real(basis[:,mymode]).reshape((2, -1, 3))

    phi = 2 * np.pi * np.arange(6) / 6.0
    xs = np.cos(phi)
    ys = np.sin(phi)

    for i, (r, s) in enumerate([(1.0, 18.0), (109.0 / 139.0 + 1.0, 6.0)]):
        ax.scatter(r * xs, r * ys, s=s, c=vec[i, :, 2],
            cmap=plt.get_cmap('coolwarm').reversed(), vmin=-0.5, vmax=0.5)

    ax = newax(-1.55, n - 0.5)

    ax.text(1.0, 0.0, '%.4f' % abs(w0[mymode].real),
        horizontalalignment='right', verticalalignment='center')

    if n == 0:
        ax.text(1.0, 3.2, r'$\omega^2_{\mathrm{bare}}$ (eV$^2$)',
            horizontalalignment='right')

plt.gcf().subplots_adjust(bottom=0.05, left=0.29, top=0.99, right=0.99)
plt.savefig('fig5.pdf')


==> anc/fig6.py <==
#!/usr/bin/env python3

import elphmod
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import numpy as np

size = 4.6

methods = ['DFPT', 'cDFPT_pz']
labels = ['$x, y$', '$z$']

colors = plt.get_cmap('Dark2')(range(2))
linewidth = 5.0
shorten = 0.03

ph = dict()

for method in methods:
    ph[method] = elphmod.ph.Model('C6H6/%s.ph' % method, apply_asr=False)

fig, ax = plt.subplots(2, 2, figsize=(size, size), sharex='col', sharey='row',
    gridspec_kw={'height_ratios': (1.0, 4.5)})

ax[1, 0].set_xlabel('DFPT')
ax[1, 1].set_xlabel('cDFPT')
ax[1, 0].set_ylabel(r'$\omega^2$ (eV$^2$)')

for h in range(2):
    ax[0, h].set_ylim(0.145, 0.155)
    ax[1, h].set_ylim(0.000, 0.045)

for v in range(2):
    for h in range(2):
        ax[v, h].set_xticks([])
        ax[v, h].set_xticklabels([])

ax[0, 1].legend(handles=[mpatches.Patch(color=color, label=label)
    for color, label in zip(colors, labels)], loc='upper right')

for h, D in enumerate([ph['DFPT'].D(), ph['cDFPT_pz'].D()]):
    w2, u = np.linalg.eigh(D)
    w2 *= elphmod.misc.Ry ** 2

    Z = np.array([(abs(u[2::3, nu]) ** 2).sum() > 0.5
        for nu in range(ph['DFPT'].size)])

    for X1, (y, color) in enumerate(zip((w2[~Z], w2[Z]), colors)):
        X2 = X1 + 1

        for group in elphmod.misc.group(y, eps=0.002):
            N = len(group)

            for m, nu in enumerate(group):
                x1 = (m * X2 + (N - m) * X1) / N + shorten; m += 1
                x2 = (m * X2 + (N - m) * X1) / N - shorten

                v = int(y[nu] < 0.1)

                ax[v, h].hlines(y[nu], x1, x2, color=color, linewidth=linewidth)

fig.tight_layout()

fig.savefig('fig6.pdf', bbox_inches='tight')


==> anc/fig7a.py <==
#!/usr/bin/env python3

import elphmod
import matplotlib.pyplot as plt
import numpy as np

ph = dict()

for method in 'DFPT', 'cDFPT_pz':
    ph[method] = elphmod.ph.Model('C6H6/%s.ph' % method, apply_asr=False)
    ph[method].data *= elphmod.misc.Ry ** 2
    nph = ph[method].size

D0 = ph['cDFPT_pz'].D()
D1 = ph['DFPT'].D()

w0, u0 = np.linalg.eigh(D0)
w1, u1 = np.linalg.eigh(D1)

basis = u1

for x in range(nph):
    basis[x, :] /= np.sqrt(ph['DFPT'].M[x // 3])

for nu in range(nph):
    basis[:, nu] /= np.linalg.norm(basis[:, nu])

nu = 25

fig = plt.figure(figsize=(2.0, 2.0))

vec = np.real(basis[:, nu]).reshape((2, -1, 3))

phi = 2 * np.pi * np.arange(6) / 6.0
xs = np.cos(phi)
ys = np.sin(phi)

ratio = (109.0 + 139.0) / 139.0

plt.scatter(
    np.concatenate((xs, ratio * xs)),
    np.concatenate((ys, ratio * ys)),
    s = [30] * 6 + [10] * 6,
    c = ['#BB0000'] * 6 + ['#555555'] * 6,
    alpha = 0.5,
    edgecolor = 'none',
    )

plt.quiver(
    np.concatenate((xs, ratio * xs)),
    np.concatenate((ys, ratio * ys)),
    vec[:, :, 0].flat,
    vec[:, :, 1].flat,
    )

plt.xlim(-2.1, 2.1)
plt.ylim(-2.1, 2.1)

plt.axis('off')
plt.axis('equal')

fig.subplots_adjust(bottom=0.22, left=0.15, right=0.95)
fig.savefig('fig7a.pdf')


==> anc/fig7b.py <==
#!/usr/bin/env python3

from mpl_toolkits.axes_grid1 import make_axes_locatable
import elphmod
import matplotlib.pyplot as plt
import numpy as np

pz = [r'$\pi_1$', r'$\pi_2$', r'$\pi_3$',
    r'$\pi_4^*$', r'$\pi_5^*$', r'$\pi_6^*$']
nel = len(pz)

ph = elphmod.ph.Model('C6H6/DFPT.ph', apply_asr=False)
w2, u = np.linalg.eigh(ph.D())

d = dict()

for method in 'DFPT', 'cDFPT_pz':
    d[method] = np.loadtxt('C6H6/%s.elph' % method,
        usecols=(3, 4)).view(complex).reshape((ph.size, nel, nel))

d2 = np.einsum('xmn,ymn->xymn', d['cDFPT_pz'].conj(), d['DFPT'])
d2 += np.einsum('xymn->yxmn', d2.conj())
d2 /= 2

mu = 25

d2_eigen = np.einsum('x,xymn,y->mn', u[:, mu].conj(), d2, u[:, mu])

fig = plt.figure(figsize=(2.0, 2.0))
plt.axis('equal')
plt.title('$d^2$')

image = plt.imshow(d2_eigen.real, cmap=plt.get_cmap('Greens'))

plt.axhline(2.5, color='black')
plt.axvline(2.5, color='black')

plt.xticks(range(nel), [''] * nel)
plt.yticks(range(nel), pz)

cax = make_axes_locatable(plt.gca()).append_axes('bottom', size='5%', pad=0.1)

colorbar = plt.colorbar(image, cax=cax, orientation='horizontal')
colorbar.set_label('$(\mathrm{eV} / \mathrm{\AA})^2$')

fig.subplots_adjust(bottom=0.22, left=0.15, right=0.95)
fig.savefig('fig7b.pdf')


==> anc/fig7c.py <==
#!/usr/bin/env python3

import elphmod
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt
import numpy as np

pz = [r'$\pi_1$', r'$\pi_2$', r'$\pi_3$',
    r'$\pi_4^*$', r'$\pi_5^*$', r'$\pi_6^*$']

e = np.loadtxt('C6H6/DFT.el')
nel = len(e)

q = np.zeros((1, 2))
e = e.reshape((1, 1, nel)) - np.average(e[2:4])

chi0 = elphmod.diagrams.phonon_self_energy(q, e,
    occupations=elphmod.occupations.heaviside, fluctuations=True)[1]

chi0 = chi0.reshape((nel, nel))

fig = plt.figure(figsize=(2.0, 2.0))
plt.axis('equal')
plt.title(r'$-\chi^0$')

image = plt.imshow(-chi0, cmap=plt.get_cmap('Reds'), vmin=0.0, vmax=0.4)

plt.axhline(2.5, color='black')
plt.axvline(2.5, color='black')

plt.xticks(range(nel), [''] * nel)
plt.yticks(range(nel), pz)

cax = make_axes_locatable(plt.gca()).append_axes('bottom', size='5%', pad=0.1)

colorbar = plt.colorbar(image, cax=cax, orientation='horizontal')
colorbar.set_label('eV$^{-1}$')

fig.subplots_adjust(bottom=0.22, left=0.15, right=0.95)
fig.savefig('fig7c.pdf')


==> anc/fig8.py <==
#!/usr/bin/env python3

import elphmod
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import numpy as np
import copy

correct_ZA = True

size = 4.6

colors = plt.get_cmap('Dark2')(range(2))

q, x, GMKG = elphmod.bravais.GMKG(1000, corner_indices=True)

if correct_ZA:
    nq = 8

    q_irr = sorted(elphmod.bravais.irreducibles(nq))
    q_irr = np.array(q_irr, dtype=float) / nq * 2 * np.pi

w = dict()

for method in 'DFPT', 'cDFPT':
    ph = elphmod.ph.Model('C2/%s.ph' % method, apply_asr=False)

    if correct_ZA:
        # For the out-of-plane modes, we Fourier-interpolate w instead of w2.
        # The frequencies for the original ab initio q points are not altered.
        w2, u = elphmod.dispersion.dispersion(ph.D, q_irr, vectors=True)
        D_sqrt = np.einsum('qxv,qv,qyv->qxy', u, elphmod.ph.sgnsqrt(w2), u.conj())
        ph_sqrt = copy.copy(ph)
        elphmod.ph.q2r(ph_sqrt, D_sqrt, q_irr, nq, apply_asr=False)
        ph.data[:, 2::3, 2::3] = ph_sqrt.data[:, 2::3, 2::3]

    w2, u, order = elphmod.dispersion.dispersion(ph.D, q,
        vectors=True, order=True)

    LTZ = np.average(elphmod.ph.polarization(u, q), axis=0)
    w2 = w2[:, np.argsort(LTZ[:, 2])]

    w[method] = elphmod.ph.sgnsqrt(w2)

    if correct_ZA:
        w[method][:, -2:] **= 2

    w[method] *= elphmod.misc.Ry * 1e3

fig = plt.figure(figsize=(size, size))

plt.xticks(x[GMKG], [r'$\Gamma$', 'M', 'K', r'$\Gamma$'])
plt.xlabel(r'$\mathbf{q}$')
plt.ylabel(r'$\omega$ (meV)')
plt.xlim(x[0], x[-1])
plt.ylim(0.0, 225.0)

for nu in range(4):
    plt.plot(x, w['DFPT'][:, nu], color=colors[0], linewidth=3.0,
        label='L/T' if nu == 0 else None)

for nu in range(4, 6):
    plt.plot(x, w['DFPT'][:, nu], color=colors[1], linewidth=3.0,
        label='Z' if nu == 4 else None)

for nu in range(6):
    plt.plot(x, w['cDFPT'][:, nu], 'k--', linewidth=1.0,
        label='cDFPT' if nu == 0 else None)

plt.legend()

plt.savefig('fig8.pdf', bbox_inches='tight')


==> anc/requirements.txt <==
numpy==1.20.2
matplotlib==3.4.2
elphmod==0.2

